Axions in Cold Dark Matter and Inflation Models

The subjects of this thesis are the invisible axion and the more general family of axion-like particles. The invisible axion is a hypothetical elementary particle and a cold dark matter candidate. I present an improved computation of the constraints on the parameter space of the cold dark matter axion in the standard cosmology, that includes the contributions from anharmonicities in the axion potential and from the decay of axionic strings. In this scenario, I update the value of the mass of the cold dark matter axion, finding the value $(67\pm17){\rm \mu eV}$, approximately one order of magnitude larger than previous computations. The effect of nonstandard cosmological scenarios on the parameter space of axion cold dark matter is studied for the first time. In particular, I consider the cases of low-temperature reheating and kination cosmologies, and I show that the mass of the cold dark matter axion can differ from the value in the standard cosmological scenario by orders of magnitude. Finally, I consider the family of axion-like particles, assuming that these particles serve as the inflaton in the context of warm inflation. I find that the axion energy scale $f$, which in the standard inflation scenario is of the order of the Planck mass, can be lowered to the much safer Grand Unification Theory scale $f \sim 10^{16}{\rm GeV}$. I also constrain the parameter space and the amount of gravitational waves from this model, using results from the Wilkinson Microwave Anisotropy Probe 7-year data.

==> chap4img/mass_temperature.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     12513,        311]
NotebookOptionsPosition[     11772,        282]
NotebookOutlinePosition[     12110,        297]
CellTagsIndexPosition[     12067,        294]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"100", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
      "8", ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", 
      ",", "15", ",", "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", 
      "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", 
      ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", 
      "34", ",", "35", ",", "36", ",", "37", ",", "38", ",", "39", ",", "40", 
      ",", "41", ",", "42", ",", "43", ",", "44", ",", "45", ",", "46", ",", 
      "47", ",", "48", ",", "49", ",", "50"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5170525250397177`*^9, 3.517052532236896*^9}, {
  3.517052608294648*^9, 3.5170527493101873`*^9}, {3.517052779973515*^9, 
  3.517052787277075*^9}, {3.517052879521682*^9, 3.5170530842429113`*^9}, {
  3.517053549825952*^9, 3.517053549904097*^9}, {3.517054300093906*^9, 
  3.517054354329966*^9}, {3.517054544087358*^9, 3.517054550483062*^9}, {
  3.517054926634454*^9, 3.517054927047447*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nn", "=", 
  RowBox[{"Length", "[", "T", "]"}]}]], "Input",
 CellChangeTimes->{{3.51705286420357*^9, 3.517052869680695*^9}}],

Cell[BoxData["50"], "Output",
 CellChangeTimes->{{3.517052870126445*^9, 3.5170529103368893`*^9}, 
   3.517052955385888*^9, {3.5170529909222813`*^9, 3.517053086106656*^9}, 
   3.517053468716852*^9, {3.5170535508079367`*^9, 3.517053574833983*^9}, 
   3.517054175552238*^9, {3.517054323761855*^9, 3.517054355815927*^9}, 
   3.517054551528908*^9, 3.5170549296127243`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Int", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "^", "7"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], 
            RowBox[{"Pi", "^", "2"}], 
            RowBox[{"x", "^", "2"}]}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"Pi", "^", "2"}], 
              RowBox[{
               RowBox[{"x", "^", "2"}], "/", "3"}]}]}], "]"}], "-", 
           RowBox[{"12", " ", "0.012898", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0.15858", "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Pi", " ", "x"}], ")"}], "^", "1.5"}]}]}], ")"}], 
             "^", 
             RowBox[{"(", 
              RowBox[{"-", "8"}], ")"}]}]}]}], "]"}], 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"200", "x"}], ")"}]}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"32", "/", "9"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "nn"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.517024691102207*^9, 3.51702480568014*^9}, 
   3.517024883190909*^9, {3.5170249618107643`*^9, 3.517024963146571*^9}, {
   3.5170329718657293`*^9, 3.5170330045322247`*^9}, {3.517033189707196*^9, 
   3.5170331930530357`*^9}, {3.5170332566190987`*^9, 3.5170332703485403`*^9}, 
   3.517033360392274*^9, {3.517033913843482*^9, 3.517033940248639*^9}, {
   3.5170339982269*^9, 3.517034028521489*^9}, {3.51703419315449*^9, 
   3.5170342229532633`*^9}, {3.5170343360778723`*^9, 3.517034336412459*^9}, {
   3.517034452564023*^9, 3.517034476498789*^9}, 3.5170345091740217`*^9, {
   3.5170523486724863`*^9, 3.5170523885541887`*^9}, {3.517052500871089*^9, 
   3.5170525626618757`*^9}, {3.5170526409497433`*^9, 3.517052690161614*^9}, {
   3.517052722224848*^9, 3.517052752303419*^9}, {3.517052793094474*^9, 
   3.5170528155812597`*^9}, {3.517052874012032*^9, 3.517052874131139*^9}, {
   3.517054296097519*^9, 3.517054296216914*^9}, {3.517054932595242*^9, 
   3.517054932738822*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindFit", "[", 
  RowBox[{"Int", ",", 
   RowBox[{"a", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Log", "[", 
        RowBox[{"2", "/", "x"}], "]"}]}], ")"}], "^", "c"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "c"}], "}"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.517054180356699*^9, 3.517054184106812*^9}, {
  3.517054360796639*^9, 3.5170544299223824`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", "6.292006593444873`*^-6"}], ",", 
   RowBox[{"c", "\[Rule]", "3.470149409957549`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.517054381005225*^9, 3.51705443032434*^9}, 
   3.5170545528734627`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AA", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"Int", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "nn"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.517052566084379*^9, 3.517052586691358*^9}, {
   3.5170526466911793`*^9, 3.517052659488899*^9}, {3.5170526916913633`*^9, 
   3.5170526917670116`*^9}, {3.51705272461242*^9, 3.517052775908847*^9}, {
   3.517052823784889*^9, 3.5170528757535763`*^9}, {3.517052916064411*^9, 
   3.5170529281278048`*^9}, {3.517053099801992*^9, 3.517053182415884*^9}, {
   3.517053236205208*^9, 3.5170532499646597`*^9}, 3.517053285451688*^9, {
   3.517053463071108*^9, 3.517053720010805*^9}, {3.5170538792217913`*^9, 
   3.517053881325529*^9}, {3.5170539673469753`*^9, 3.5170539712030888`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BB", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"6.355564642344421", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "6"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"Log", "[", 
              RowBox[{"200", "/", 
               RowBox[{"T", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ")"}], "^", 
           "3.46"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "nn"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick"}], "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.517053200729166*^9, 3.5170532059664907`*^9}, {
  3.5170537352363997`*^9, 3.517053747402337*^9}, {3.517053859810295*^9, 
  3.517053900853279*^9}, {3.517053934884367*^9, 3.517054070991323*^9}, {
  3.517054446028709*^9, 3.517054537287608*^9}, {3.517054863410593*^9, 
  3.517054867532193*^9}, {3.5170549364258347`*^9, 3.5170549365538177`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"BB", ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<\[ScriptCapitalI](T)\>\"", ",", "\"\<\>\""}], "}"}], ",",
        
       RowBox[{"{", 
        RowBox[{"\"\<T (MeV)\>\"", ",", "\"\<\>\""}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<mass_temperature.eps\>\"", ",", "Plot1", ",", "\"\<eps\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.5170538882165623`*^9, 3.517053890564013*^9}, {
  3.5170544653995647`*^9, 3.517054466085733*^9}, {3.517054505719434*^9, 
  3.517054506046804*^9}, {3.517054869458891*^9, 3.517054903465642*^9}, {
  3.517054940563013*^9, 3.517054973535427*^9}, {3.517055088116104*^9, 
  3.517055162601103*^9}, {3.517055232950697*^9, 3.5170552589016047`*^9}, {
  3.517055296777124*^9, 3.517055338003377*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], 
    LineBox[{{100., 1.0664299874594439`*^-7}, {200., 6.355564642344421*^-6}, {
     300., 0.000020635337518435684`}, {400., 0.00003930409881206102}, {500., 
     0.00006032128454906688}, {600., 0.00008261132586571302}, {700., 
     0.00010557224695770465`}, {800., 0.00012884845998289244`}, {900., 
     0.00015222127264423563`}, {1000., 0.00017555235077763596`}, {1100., 
     0.00019875265936652588`}, {1200., 0.00022176449350968212`}, {1300., 
     0.00024455062707909835`}, {1400., 0.0002670875218860717}, {1500., 
     0.00028936094927559824`}, {1600., 0.0003113630953870152}, {1700., 
     0.00033309060631840154`}, {1800., 0.0003545432441412938}, {1900., 
     0.0003757229488229462}, {2000., 0.00039663317514659983`}, {2100., 
     0.0004172784191249047}, {2200., 0.00043766387694319165`}, {2300., 
     0.0004577951978096256}, {2400., 0.00047767830410925746`}, {2500., 
     0.0004973192602778943}, {2600., 0.0005167241772479962}, {2700., 
     0.0005358991430582996}, {2800., 0.0005548501728254825}, {2900., 
     0.0005735831731152045}, {3000., 0.0005921039170616778}, {3100., 
     0.0006104180275301894}, {3200., 0.0006285309663044067}, {3300., 
     0.0006464480277844561}, {3400., 0.0006641743360543643}, {3500., 
     0.0006817148444547732}, {3600., 0.0006990743370045843}, {3700., 
     0.0007162574311717}, {3800., 0.000733268581611578}, {3900., 
     0.0007501120845825358}, {4000., 0.0007667920828156647}, {4100., 
     0.0007833125706700897}, {4200., 0.000799677399444974}, {4300., 
     0.0008158902827510392}, {4400., 0.0008319548018685983}, {4500., 
     0.0008478744110378588}, {4600., 0.0008636524426417807}, {4700., 
     0.0008792921122529867}, {4800., 0.0008947965235249463}, {4900., 
     0.0009101686729143576}, {5000., 0.0009254114542267877}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"\[ScriptCapitalI](T)\"", TraditionalForm], 
     FormBox["\"\"", TraditionalForm]}, {
     FormBox["\"T (MeV)\"", TraditionalForm], 
     FormBox["\"\"", TraditionalForm]}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.51705513155017*^9, 3.5170551431384153`*^9}, {
   3.517055240077609*^9, 3.517055259505892*^9}, 3.5170552979102583`*^9, {
   3.517055339083205*^9, 3.517055344601227*^9}}],

Cell[BoxData["\<\"mass_temperature.eps\"\>"], "Output",
 CellChangeTimes->{{3.51705513155017*^9, 3.5170551431384153`*^9}, {
   3.517055240077609*^9, 3.517055259505892*^9}, 3.5170552979102583`*^9, {
   3.517055339083205*^9, 3.5170553447134132`*^9}}]
}, Open  ]]
},
WindowSize->{640, 512},
WindowMargins->{{130, Automatic}, {Automatic, 16}},
FrontEndVersion->"6.0 for Mac OS X x86 (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 1124, 19, 58, "Input"],
Cell[CellGroupData[{
Cell[1717, 44, 148, 3, 27, "Input"],
Cell[1868, 49, 367, 5, 27, "Output"]
}, Open  ]],
Cell[2250, 57, 2530, 60, 118, "Input"],
Cell[CellGroupData[{
Cell[4805, 121, 432, 12, 27, "Input"],
Cell[5240, 135, 264, 6, 33, "Output"]
}, Open  ]],
Cell[5519, 144, 1192, 25, 43, "Input"],
Cell[6714, 171, 1362, 34, 73, "Input"],
Cell[CellGroupData[{
Cell[8101, 209, 931, 21, 43, "Input"],
Cell[9035, 232, 2470, 42, 246, "Output"],
Cell[11508, 276, 248, 3, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> chap6img/AxionFigures.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    395997,       7823]
NotebookOptionsPosition[    394733,       7779]
NotebookOutlinePosition[    395069,       7794]
CellTagsIndexPosition[    395026,       7791]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"4", "x"}], "+", " ", "10.97"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "0.98"}], ",", "0.01"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "MyFrame", ",", "Isoc1", ",", "Isoc2", ",", "Isoc3", ",", "StarBound", ",", 
   "Shift", ",", "MyPlot1", ",", "Filling1", ",", "Filling2", ",", "Filling3",
    ",", "Filling4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"Exp", "[", "1", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"\[Theta]", "^", "2"}], "/", 
         RowBox[{"Pi", "^", "2"}]}]}], ")"}]}], "]"}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"7", "/", "6"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isoctab", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"x", "+", "3.88325"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "8"}], ",", 
         RowBox[{"-", "6"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{
          RowBox[{"fa", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"0.1131", "/", "0.236"}], "/", 
               RowBox[{"\[Theta]", "^", "2"}]}], "/", 
              RowBox[{"f", "[", "\[Theta]", "]"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"6", "/", "7"}], ")"}]}]}], ";", 
          RowBox[{"hi", "=", 
           RowBox[{"4.168", "*", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "5"}], ")"}]}], "*", "\[Theta]", "*", "fa"}]}], 
          ";", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "hi"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "fa"}], "]"}]}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "3.1414", ",", "0.01", ",", 
         RowBox[{"-", "0.01"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"4", "x"}], "+", "14.8285"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "2.37873125"}], ",", 
         RowBox[{"-", "1.15"}], ",", "0.01"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsoctabPLANCK", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"x", "+", "4.39"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "8"}], ",", 
         RowBox[{"-", "6"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{
          RowBox[{"fa", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"0.1131", "/", "0.236"}], "/", 
               RowBox[{"\[Theta]", "^", "2"}]}], "/", 
              RowBox[{"f", "[", "\[Theta]", "]"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"6", "/", "7"}], ")"}]}]}], ";", 
          RowBox[{"hi", "=", 
           RowBox[{"1.3", "*", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "5"}], ")"}]}], "*", "\[Theta]", "*", "fa"}]}], 
          ";", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "hi"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "fa"}], "]"}]}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "3.1414", ",", "0.01", ",", 
         RowBox[{"-", "0.01"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"4", "x"}], "+", "16.84"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "2.8"}], ",", 
         RowBox[{"-", "1.15"}], ",", "0.01"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isoctabapprox", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"x", "+", "3.88325"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "8"}], ",", 
         RowBox[{"-", "4.88"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12", "/", "5"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"x", "+", "4.465"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "4.88"}], ",", 
         RowBox[{"-", "3.07"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"4", "x"}], "+", "15.628"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "3.07"}], ",", 
         RowBox[{"-", "1.15"}], ",", "0.01"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MyFrame", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "10"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "8"}], ",", "3.5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4.2"}], ",", "7"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "8"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "4"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "6"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "6"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "8"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "10"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "12"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "14"}], "]"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "6"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "6"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "8"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "10"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "12"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "14"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "16"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "18"}], "]"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "8"}], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "6"}], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "\"\<\>\""}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "2"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "3"}], ")"}], "-", "12"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", 
              RowBox[{"-", "3"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "4"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "5"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "6"}], ")"}], "-", "12"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", 
              RowBox[{"-", "6"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "7"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "8"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "9"}], ")"}], "-", "12"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", 
              RowBox[{"-", "9"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "11"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "12"}], ")"}], "-", "12"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", 
              RowBox[{"-", "12"}]}], "]"}]}], "}"}]}], "}"}]}], "}"}]}], ",", 
     
     RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(f\), \(a\)]\) [GeV]\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(m\), \(a\)]\) [eV]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(H\), \(I\)]\) [GeV]\>\"", ",", 
          "\"\<\>\""}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
        RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isoc1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "+", "3.88325"}], ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4.880535714285714"}]}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isoc2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"12", "/", "5"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"x", "+", "4.465"}], ")"}]}], ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "4.880535714285714"}], ",", 
       RowBox[{"-", "3.07"}]}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isoc3", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"4", "x"}], "+", "15.628"}], ",", 
       RowBox[{"-", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "3.07"}], ",", 
       RowBox[{"-", "1.15"}]}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isoc", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"Isoctab", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "6"}], ",", 
        RowBox[{"-", "6"}]}], "}"}]}], ",", 
     RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"StarBound", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "3.39794"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", "2.8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ADMX", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", " ", 
         RowBox[{"6.2", "/", "1.9"}]}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", " ", 
         RowBox[{"6.2", "/", "3.3"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", "4"}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Shift", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"x", "-", 
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"2", "*", "Pi"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.599773"}], ",", "2.8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fa1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.014"}], ",", 
       RowBox[{"x", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "0.21833"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Thickness", "[", "0.0001", "]"}]}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fa2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.059"}], ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "0.2724134"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Thickness", "[", "0.0001", "]"}]}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fl1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "1.014"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "0.21833"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black"}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fl2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "1.059"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "0.21833"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black"}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"10", ",", 
       RowBox[{"0.53234", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"Pi", "^", "2"}]}], ")"}]}], "]"}]}], ")"}]}]}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "4.6680590230467"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black"}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T01", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"1.44", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3.936"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black"}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T001", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"3.1548", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "3.22"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black"}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T0001", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"4.869", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "2.53"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black"}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T00001", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"6.2324", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "2.14903"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black"}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T314", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"10", ",", 
       RowBox[{"0.53234", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3.14", "^", 
           RowBox[{"(", 
            RowBox[{"12", "/", "7"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3.14", "/", "Pi"}], ")"}], "^", "2"}]}], "]"}]}], 
           ")"}]}], ")"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "5.9060978683687075"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black"}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Filling1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1.92902"}], ",", "2.79934"}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Filling2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2.79934", ",", "4"}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Filling3", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.37873125"}], ",", 
       RowBox[{"-", "0.27241"}]}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Filling4", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3.39794"}], ",", 
       RowBox[{"x", "+", "3.88325"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "7.2811"}]}], "}"}], ",", 
     RowBox[{"Filling", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MyPlot1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "MyFrame", ",", "Filling1", ",", "Filling2", ",", "Filling3", ",", 
    "Filling4", ",", "Isoc", ",", "Fa1", ",", "Fa2", ",", "StarBound", ",", 
    "T01", ",", "T1", ",", "T001", ",", "T0001", ",", "T00001", ",", "T314", 
    ",", "Shift", ",", "ADMX", ",", "Fl1", ",", "Fl2", ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<White Dwarfs Cooling Time\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.2"}], ",", 
         RowBox[{"-", "3.8"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2.8", ",", 
          RowBox[{"-", "5"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2.8", ",", "8"}], "}"}]}], "}"}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(i\)]\)=1\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7.2"}], ",", 
         RowBox[{"-", "0.5"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(i\)]\)=0.1\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7.2"}], ",", "1.25"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(i\)]\)=3.14\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7.2"}], ",", 
         RowBox[{"-", "2.19"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(i\)]\)=0.01\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7.2"}], ",", "2.95"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(i\)]\)=0.001\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7.2"}], ",", "4.65"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(i\)]\)=0.0001\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7.2"}], ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(a\)]\) > \
\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(CDM\)]\)\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", 
         RowBox[{"-", "0.65"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(a\)]\) < \
\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(CDM\)]\)\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "0.1"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<ADMX\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "5"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0.38"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Rotate", "[", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Tensor Modes\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.12", ",", "2.25"}], "}"}]}], "]"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Rotate", "[", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(f\), \(a\)]\) = \!\(\*SubscriptBox[\(H\), \
\(I\)]\)/2\[Pi]\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "6"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", 
           RowBox[{"-", "1.6"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Axion Isocurvature\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.6", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Fluctuations\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",",
          
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.6", ",", "3.5"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<axion-standard.eps\>\"", ",", "MyPlot1", ",", "\"\<eps\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.459685729699664*^9, 3.4596857327104645`*^9}, {
   3.47264212125549*^9, 3.47264212835349*^9}, {3.47264216877309*^9, 
   3.47264221861509*^9}, 3.47264245364289*^9, {3.47264248428129*^9, 
   3.47264248543569*^9}, {3.4726425509712896`*^9, 3.4726426088940897`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.`"}], ",", "6.970000000000001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.99`"}], ",", "7.010000000000001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.98`"}], ",", "7.050000000000001`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.47264213286189*^9, {3.47264217451389*^9, 3.47264221944189*^9}, 
   3.4726424570436897`*^9, 3.4726424871672897`*^9, {3.47264258911329*^9, 
   3.47264260950249*^9}}],

Cell[BoxData[
 GraphicsBox[{
   GraphicsComplexBox[{{-7.999999779591837, -4.2}, {
    2.7999997795918365`, -4.2}}, {}], GraphicsComplexBox[CompressedData["
1:eJw91HswlWkcwHFO5323pKatNKtWIrObpnXpcrYt9vdMYbF0UdFQyA7ZJjVb
HduF49Jpd9taSYs6ImolzYYQSe3zKiYhOfZsWbkdcs3lEDk43ncv4+eZeeaZ
7zwzz/zm+eNjFnDYI1Ckp6cX9e/+78ycfWhscyNPz39rZbJFyXClkSu//njf
JDX+zdBpwwKG25+RkDReOkEPFG46ZOko5qwN1YoVDuO0urszhJPP4L6M3Dq3
rUJLXy6/lmFSLuJU6SGRN2xHaZokqyV8Qp+LnXUgLS9vhEYErxo8Y6fPqZYu
KnlmNEzNjor0L4bocb6bO3YejBiiVQZ/xZc6CHTuzV8TfcWDNCzkdF3Bs0l6
7lj73Tu1/TQ/Sm2cbaWjjsa+cfZ/vqXzVCYGo1nj9HzDUp+O1i6av052qFIy
RttEYJaU205bnGOU6Smj9Ez6EseB+63URhHW9sLsPQ3xzK5K4ZvorOTFw4J8
mPakFDbHZtbRFdkNxx8ODNHJ5vVZJSW1NEQI+71cOkj9qgf7F+aX02MixaN7
hQNUnfRU85WsiO6Ofh9x4kEvVZvu8JRXe4NbYC64hHfTU+QL5fDrIngeVNBp
u7WDzslUbK+vLIcrb0L7irzaaE3cL+Zlqlo4VpagcV/WQqPrVP6+L+tA4thx
XQT1dLH6XHVZUROk2FmvS/JR0YoPH6f+HNMKzsMh8kRNJS0uiNLFnW0Huf9h
o1AxR5O1au8LpV3Q8vRIs0XpZTq0ZLzmiOYt5AS/OT7fKg90j3d1F7T3Q2RN
S7LxwTI4NcMy+vs5g7BW0yUOX6YEj87ylifnhyA2Ijgiy+QVtBU7VJ4WD4NK
6WWZpWuA3qZ5hfZXR0Bn5dBbcUcNNU/4dxkfjUKp1jTo2s03sGrUbrXhPS2E
+V1t3d/cCQG9V0uWScahy2WP/kV1D3jU1jXcyp6AciPV52mqPnjABo6tdJkE
Nwi9X3taAzrd/P17n/IQs87iE0Y0BK9TZ74tXa1HnE+ax9umvoP4YmnXQl6P
PMzWXVBKRsCu8OjcR8X6xCBD+9os9z2Y1huvCzgrIjW9DpYH3bWgadwm93OZ
QY4M5z4Nej4GJvXSKwmMmFT16gZVjhPw4+Sm7AqlmKSuSTSxb9JBk35an2cs
Q7bY7VDs8uGhQ0q3GwayxHq+s62/SI9InNzMbUx5WvtDsq3DEYZr3Zhz7e44
QzxzvuMNbATQrGics0HGU2tt4KfP0hiuJeWWk7yMIR6hAW45ZTy8qSvUNlmz
xLsnMidQIYCbIn0GvcPTRhvX6+eKGM6vxkLRd5sh2/72fhcdy8M3BmvdnI1Y
stv9hNf6QAECMzamS11ZsufHn2ZdeiHAeO1ZWVQZT9e6P2w+WMZwS7tbN19P
Zki1wSunXikP5suHRnQfsOSlbOR2mqsAFtzYlpX2LKm/L96ryxfgZkz4BOfF
kqZdhgWWPQJ4DEwUByh56u8jle2tZDjZSMllXQJDYpbHa1KDeYi2Vrp66bMk
ITFvp6e9APKquhtyCUsUysfs3QwB2KQ925ZsZ0nKoQq/pgYBnKJTbgb5smSp
/RZD6agAssl87x2veBraqny+q5rhsk7ZPsm8xJB+62OOE/t4yL1HpGKeIe9v
xGXmSATI93Cutl3DkvHGNJ/ZaQJIzKpOlruzhD+Zmb/+pQChM+cqF/iwROby
2b4XGgEW6azCivax5A+bw4WLeQHQM73/1zKCnmGjZ9joGTZ6ho2eYaNn0/dT
nmGjZ9joGTZ6ho2eYaNn2OgZNnqGjZ5ho2fY6Bk2eoaNnk33lGfY6Bk2eoaN
nmGjZ9joGTZ6ho2eYaNn2OgZNno2Pd+UZ9jo2fT/TXmGjZ5Nzz/lGTZ6ho2e
Tb8/5Rk2ejY935Rn2OgZNnqGjZ5ho2fY6Bk2eoaNnmGjZ9joGTZ6ho2eYf8D
eviRjQ==
    "], {{{}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
         11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 
         28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 
         45, 46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 
         68, 63, 59, 75, 69, 64, 76, 70, 77, 50, 127, 129, 126, 125, 124, 123,
          122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 110, 
         109, 108, 107, 106, 105, 104, 103, 102, 101, 100, 99, 98, 97, 96, 95,
          94, 93, 92, 91, 90, 89, 88, 87, 86, 85, 84, 83, 82, 81, 80, 79, 128,
          78}}]]}, {}, {}, {}}, {{}, {}, 
      {RGBColor[1, 1, 0], 
       LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12,
         13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 
        30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
        47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 63, 
        59, 75, 69, 64, 76, 70, 77, 50}]}, 
      {RGBColor[1, 1, 0], 
       LineBox[{78, 128, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 
        92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 
        107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 
        121, 122, 123, 124, 125, 126, 129, 127}]}}}], 
   GraphicsComplexBox[CompressedData["
1:eJxV039I00EcxvGhaM7MtGh9sEQLUTOIUAMhCQta2h+lItFSFMXFSkpwUiGY
iIUMLCLQfqgRKUmJplgZGvVAZEmBa0WyjMIUsYIMUouy2eqP76fn4DjeHBwc
d691JeW59gCTyeTwz7/rA9Pv4jB7cIbp34jNqOu9XpHdqH08ufl127B2PeZd
NT+1B1oOTNiTlhgdnWU+l1+o3RIQ0+A9q727oWbs4CPtNaXTbt+8tjnr3qqY
hBCj432erj352kXIawxu0B50v1s/PKi9q7cvsHlGe+bKTMpcjNnooYJj/YV5
2nAEjXvqtUdrf9lG+rWjy9Ljxz5r1xRPbi9fG2p0ZOJoz4oc7aF0z2Oc0r5Q
mJr0/bb2xezx8fSP2nf2zk2HRi01eq4lsmkiS7t04ETTs2rtr5PWqa3d2p3v
i1yDH7RdibWenZYwo+tOmsv2W7W72t/uq6rS/jZqOR/XqV1gszm9b7Rnb051
tIYvM/qGeWzjp23aZ9KiAq3O/7oSG5LatXt8R+fllXagzWFZHRJudAWenm5N
04744cxMOaL9ojqh9+VV7VsROw4tuLXvOzsqU4OWGz014RyZ3aKdfC3T/dCu
3b3ZEXf5krb1+ZcnC8PappV3FxYXtWO9OYc3Vet/byvPLfFN6j77EbAfAfsR
sB8B+xGwHwH7EbAfAfsRsB8B+xGwHwH7EbAfAfsRsB8B+xGwH/99yI+A/QjY
j/988iNgPwL2I2A/AvYjYD8C9iNgPwL2439P8iNgPwL2I2A/AvYjYD8C9uNv
8iNgPwL2I2A/AvYjYD8C9iNgPwL2I2A/AvYjYD8C9iNgPwL2I/gD53Ol2w==

    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {RGBColor[1, 1, 0], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {RGBColor[1, 1, 0], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], GraphicsComplexBox[CompressedData["
1:eJxV01lI1FEUx/ExEbXcslFOoJEkKZZKqPOQaBZqklFmD0LQgqFUmCNW04OZ
20OSNtoCUlFh9ZCIKRnTXqeMQCNLDUtzsPqn4oqZa43WFHQuvwuXy5cLBy7c
T0C6MTVjkU6nO2Dff8+plpXrbzo7su7f0se5GrImZu4skm6N99u3Nk31ucpb
epOD6srowcjsOgfpDafNizenqh718QqKmtdJJydMzzpWq9Y6Kg1FiaonYz1N
Qd9+P/vfJf6vBt1DVXuZooZXFC9ILz3j/rK8e176yPBt58eBqjuaXLp88mzS
F7Q1Puuafkk3P78XXOOh2rbc1pyc+VP67APXzvr6OenAjrfGWCfVFLn3qHnr
rHThzrSU6KoZ6f4R54feY9PSdW+KzLUG1bnBd8ezy6akazduD6nQJqUTrje2
5oSqtp54p8sv+SHdedVyZcvrCen4AifvY76qG7rc9C2Hv0vn51kLP1vGpZOq
MvMC3FR7ag2XTjaPSe9YHaSP2TMqXbHboyZlyYjqVaXLBi4PSZdZcy+2xw9K
G/XhrccnB6R9u/M/XjvVL33/fMyCX0SftH9PxZzfC036UHXjjc60r9KNu5IO
9jl9Ue9J6HUZC+uVLn/iaXpU3COdFa7F2bQu6bannyyb3D5Ihxos+yMy3qv5
5uzSEGObdEFhou82q/rvOene02FD7XKPfojRDzH6IUY/xOiHGP0Qox9i9EOM
fojRDzH6IUY/xOiHGP0Qox9i9EOMfojRDzH6IUY/xOiHGP0Qox9i9EOMfojR
DzH6IUY/xOiHGP0Qox9i9EOMfojRDzH6IUY/9gY/xOiHGP0Qox9i9EOMfojR
DzH6sb8H/BCjH2L0Q4x+iNGPfT74IUY/xOiH+A+g5AQG
    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {RGBColor[1, 1, 0], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {RGBColor[1, 1, 0], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], GraphicsComplexBox[CompressedData["
1:eJxd1XtUjGkcwPFKt+0d09xnxFtN0wXdSBeNSkl0ke1Y3SeSpkYttXOptEV0
VqXr0o02lpSU2dVFB4VnnaMapTasjSQOFeEod6uys3/s73H88Z73fM97znve
53nfz+/lxyRtEGtpaGhkq4//zoIoweznzwIkX/Tb4k92BFrVfGXs9GPclMyO
xLlduBtUrIzYRtznPa5J15Tgli26q3NPiluz3NdcEopbmEYfOemK+/Felyzp
Atwxhh2nl2nizqdXKeofmUHnlg2qmN2433nJtA2UuA1jJUMtxbin9TrcN8px
l/IT3OpDcFdvVfBzXHGnW438LDLGrbWl5sioBu5NCzqdxaN8aHGgd2JlF+7h
OnJfSAPuRXtDbIhi3KY3n+6Q/YD7We2Q241g3FbHFk+1C3FTGbe8wkncKu17
5AtN3PbbPcodH5tC687OvNHtwt1EWzDS34hb71CpeF0R7qU1iamXpbh7/zqa
dDEUN2OXnXaSELdN/XxzrgnuqbVbH0g1cbNuMoL295jg9cfPO726DPeBsVue
cRG4T2wLfC4X4CYG0/+cGDeGDq6I2ZOixO0boef3MgV3sf4Wv/4VuHdfSI3+
RRv3hou+q3f3kdA7G/uiVQdx+1XTSzWicNNGY5sGTXA368mkIa/w92jj1X78
ew98/X8/DW8t1hWm8sDPk6Ox5LgnD/xkOIVZ1evwwM+5Pn3fkD4u+Ll9TuZk
VMkFP/5FByN9orjgJy4+uTLKkgt+Bq21qMMTHPBj47U+SHqGA34WRoSeerOT
A37SN7FX3PfgYD9xJY9a9TjgJ+jy1bBjA2zws3fOGd235WzwIwoI7XGKZoOf
gl0t3cPmbPBzROvagaoJFvgJ218tW9PKAj+SGYvCsJ0s8GMqT7wYuooFfuxu
iy0v6bLAj3GekUjYywQ/bSsL6mvKmODnxMNmW3kEE/wIc8pVSwVM8NOc6eig
84IBfrI259xc2cwAP+9WV+TH/8gAP1fYoox3KxngJ9llyLVKhwF+OkVcqm0/
HfxIt+vPtyylg5/OPW0elCg6+JkeM7bXt6KDn1wXt7DE5zTw05HPqWw/SwM/
a3pqabJ0GvhJo746yvWmgZ+i4x8+DVBo4OeFt4Q/XmMIfuj+4WnazobgZ8Sy
1XPyEhX8yGqzj+v5U8FPuPX1pR/vzQU/4zlZDufj5oKfrmfK6O8+UMDP9qlv
F84roICf9uuRW5QcCviJbHrYNf8U9vPUM1er9ws/3f5XHYUiHvjhf3QcfZ1I
oASHgOXWHwVo+a8K9GgbDwmT4qraAknkHpx/O2c/gYyZtAYzexLpVN9/vTmQ
QJ1rXarKpgVo8lrgvnPJam+6HRWRwSQKzHbuHzhEIIsGcV2XM4mYPXnPT4kI
xM24oMy0ItH7Hcs+sT0IJN+g7PWfFaB1D1yfmsl5qHNgjG0XTqJgo4KelGME
qleUmB8WkmhezMiT9bEEOrx21DrImkQzOnnvL/io/x9niu0bBSSa+nt4NtlZ
PS9DJWILtf/pid+NBhU89Xue3siNJNGd0TY/v1r1+oZqt2a7kaja1iCeLyGQ
SPlPgqstifYMtCgK/QgUwqndUWpBIkWNfqa3kEA3/NMn/+Cr95vSknXEgUBp
d682HVDff+NkQktzCg9JJva9IUQkOhTQm+twkkABRUvmpLmTaPNBkzqDBAK5
R/9kYGdHIm8XVWtKAIGcVfbUPEsSOX1j3GHjRqCWGe2SNjMS2Uu7L+c4qud3
xcug66Ykaqyr9jq7RP08d1J9Jr+Yf1/3vxJmtKw=
    "], {{{}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[{{130, 50, 102, 131}}]]}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 123, 117, 112, 108, 105, 103, 54, 55, 56, 57, 58, 59,
          60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 
         77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 
         94, 95, 96, 97, 98, 99, 100, 101, 124, 118, 113, 109, 106, 104, 125, 
         119, 114, 110, 107, 126, 120, 115, 111, 127, 121, 116, 128, 122, 129,
          131, 130, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 39, 38, 37, 
         36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 
         19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 51, 
         1}}]]}, {}, {}}, {{}, {}, 
      {RGBColor[1, 1, 0], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 130, 
        50}]}, 
      {RGBColor[1, 1, 0], 
       LineBox[{53, 123, 117, 112, 108, 105, 103, 54, 55, 56, 57, 58, 59, 60, 
        61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
        78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 
        95, 96, 97, 98, 99, 100, 101, 124, 118, 113, 109, 106, 104, 125, 119, 
        114, 110, 107, 126, 120, 115, 111, 127, 121, 116, 128, 122, 129, 131, 
        102}]}}}], GraphicsComplexBox[CompressedData["
1:eJw12nlcjN0XAPBm2vdZa/Zpk13ILj1DJEtIeWVJkV6i7EuypJKtskQhIkSR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    "], {{{}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1WO4EAYUBuDbzbZ5s23bvNl1s23bNreMLdtuy9xqy9hqy9zy3taP9/nO
r/PnnOf5gkK6BHcODAgICMXQwG85JPDbPJhBDGQA/elHX/rQm170pAfd6UZX
uvB1cSc60oH2tKMtbWhNK1rSghCa04ymNKExjWhIA+pTj7rUoTa1qEkwNahO
NapShcpUoiIVKE85ylKG0pSiJCUoTjGKUoTCFKIgBchPPvKSh9zkIic5yE42
spKFzGQiIxlITzrSkobUpCIlQaQgOclIShISk4iEJCA+8YhLHGITi5jEIDrR
iEoUIhOJiEQgPOEISxhCE/j1/gTwxSN85hMf+cB73vEv//CWN7zmFS95wXOe
8ZQnPOYRf/MXD3nAn/zBfe5xlzvc5hY3ucF1rvE7v3GVK/zKL1zmEhe5wHnO
cZYznOYUJznBz/zEcY5xlCMc5hAHOcB+9rGXPexmFzvZwXa2sZUtbGYTG9nA
etbxIz+wljWsZhUrWcFylrGUJXzPdyxmEQtZwHzmMZc5zGYWM5nBdKYxlSlM
ZhITmcB4xjGWMYxmFCMZwXCGMZQhDGYQAxlAf/rRlz70phc96UF3utGVLnSm
Ex3pQHva0ZY2tKYVLWlBCM1pRlOa0JhGNKQB9alHXepQm1rUJJgaVKcaValC
ZSpRkQqUpxxlKUNpSlGSEhSnGEUpQmEKUZAC5CcfeclDbnKRkxxkJxtZyUJm
MpGRDKQnHWlJQ2pSkZIgUpCcZCQlCYlJREISEJ94xCUOsYlFTGIQnWhEJQqR
iUREIhCecIQlDKEJJFSob2XwRXzmEx/5wHve8S//8JY3vOYVL3nBc57xlCc8
5hF/8xcPecCf/MF97nGXO9zmFje5wXWu8Tu/cZUr/MovXOYSF7nAec5xljOc
5hQnOcHP/MRxjnGUIxzmEAc5wH72sZc97GYXO9nBdraxlS1sZhMb2cB61vEj
P7CWNaxmFStZwXKWsZQlfM93LGYRC1nAfOYxlznMZhYzmcF0pjGVKUxmEhOZ
wHjGMZYxjGYUIxnBcIYxlCEMZhADGUB/+tGXPvSmFz3pQXe60ZUudKYTHelA
e9rRlja0phUtaUEIzWlGU5rQmEY0pAH1qUdd6lCbWtQkmBpUpxpVqUJlKlGR
CpSnHGUpQ2lKUZISFKcYRSlCYQpRkALkJx95yUNucpGTHGQnG1nJQmYykZEM
pCcdaUlDalKRkiBSkJxkJCUJiUlEQhIQn3jEJQ6xiUVMYhCdaEQlCpGJREQi
EJ5whCUMoQP+r/2A/wAOSiOJ
         "]]]}, {}, {}}, {{}, {}, 
      {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl1mOXGAYQBdDNxra5sW3b3NjJxrZtFrHZxrZttrHttHGqqL17+uGe9wPm
vJkJCukW3DVMQEDA0MCAgNAUAWEJR3giEJFIRCYKUYlGdGIQk1jEJg5xiUd8
EpCQRCQmCUlJRnJSkJJUBJGaNKQlHenJQEYykZksZCUb2clBTnKRmzzkJR/5
KUBBClGYIhSlGMUpQUlKUZoylKUc5alARSpRmSpUpRrVqUFNahFMbepQl3rU
pwENaURjmtCUZjSnBS0JoRWtaUNb2tGeDnSkE53pQle60Z0e9KQXvelDX/rR
nwEMZBCDGRI6d4YxnBGMZBSjGcNYxjGeCUxkEpP5ju/5gR+ZwlSmMZ0ZzGQW
s5nDXOYxnwUsZBGLWcJSfuJnlrGcFaxkFatZw1rWsZ4NbGQTm9nCVraxnR3s
ZBe72cNe9rGfAxzkEIc5wlGOcZwTnOQUpznDWc5xnl/4lQtc5BKXucJVrnGd
G9zkFre5w13ucZ8HPOQRj3nCU57xnBe85Dd+5xWvecNb3vGeD3zkD/7kL/7m
Hz7xmS985Rv/Elr+MAQSlnCEJwIRiURkohCVaEQnBjGJRWziEJd4xCcBCUlE
YpKQlGQkJwUpSUUQqUlDWtKRngxkJBOZyUJWspGdHOQkF7nJQ17ykZ8CFKQQ
hSlCUYpRnBKUpBSlKUNZylGeClSkEpWpQlWqUZ0a1KQWwdSmDnWpR30a0JBG
NKYJTWlGc1rQkhBa0Zo2tKUd7elARzrRmS6ELu9udKcHPelFb/rQl370ZwAD
GcRghjCUYQxnBCMZxWjGMJZxjGcCE5nEZL7je37gR6YwlWlMZwYzmcVs5jCX
ecxnAQtZxGKWsJSf+JllLGcFK1nFatawlnWsZwMb2cRmtrCVbWxnBzvZxW72
sJd97OcABznEYY5wlGMc5wQnOcVpznCWc5znF37lAhe5xGWucJVrXOcGN7nF
be5wl3vc5wEPecRjnvCUZzznBS/5jd95xWve8JZ3vOcDH/mDP/mLv/mHT3zm
C1/5xr+EHv4wBBKWcIQnAhGJRGSiEJVoRCcGMYlFbOIQl3jEJwEJSURikpCU
ZCQnBSlJRRCpSUNa0pGeDGQkE5nJQlaykZ0c5CQXuclDXvKRnwIUpBCFKUJR
ilGcEpSkFKUpQ1nKUZ4KVKQSlalCVapRnRrUpBbB1KYOdalHfRrQkEY0pglN
aUZzWtCSEFrRmja0pR3t6UBHOtGZLnSlG93pQU960Zs+9KUf/RnAQAYxmCGB
//99/wGE5CKC
        "]]}}}], GraphicsComplexBox[CompressedData["
1:eJxd1n00lFkcwPEJ82Rbm6WGTCEi0ovdXk+U+8RUmppSaelFSZK1o00U7XQi
WqGXM9Kbl0yjVWJlD8tK8dRmhEHeM7toTHZizPBk5GVonrV/3Dvn7B/33PM9
96/fPfdzzrUJ+HHPcT0ajRY3vf7bE7S3WBuGxUQLJ+Br3/UkoZ8ncH53qBL1
t0EsO65nKerlxwLDzTuFqGPsmvQHz98FsIVGj+uY4SWoI5I0iww6/kQ9Veig
qLIQo2ZHO1+9kNaEeuvoN85+AW2oI6kz7T08CeoOyf0vcnd1oX4XEDzOSJCi
VtrYDi5JlqFOrml4fCSyF7WXy70TwfFy1M2rTlL1V/pQqxgr/fadVKC2eWle
XnBOiXrQm5QtDRhErfA983P5ehI1IQ6PT9n4EbW08IcQjfMw6usXIt7UrlWj
Tqg4a75s2QjqXvef6p4t+IS6Pu+6XrHNKGq9xIz5gDGG+hX7WfFKy3HUcq+/
n3svnED9nXjk4UxTDeo9TtamdvMmUad/dvdvMppCvZkRPD9/StfnTTJ9hmla
1NTF+rPVal0bv/3K3HCSQr22cRGHG0XDYTN8NokGSF27en34LAifgfqy/qyc
DJWuLZYUmzaE6aHuJKVFt9W6Fp1OrHrE1Uf9KagsVTWk6+2M4G5eiAHq5uO3
9wtluhY4cm5NBtJR38iOcc/s1nXWe5vDQUEY6qpWZtk1h2r03tNYu71ibXXn
0A+4fLFG4KHzc++ciNMnHER+suYHYRUpSuTHuG3ORFiOAvkppRMmNVV9yI9n
qKcj57kc+QHK7qiC1l7kxzJr72u3Shnys+6NyDWsXIr8hDkkteoXdSE/m6w2
L49OlSA/Ug+mpkTUhvxofBSma+jNyM+LItVOplyM/CxjuPp7cCqRH/9f9Jpx
21LkBz86wPHqFCA/C2X8kPSIDAD9ON5okkxE/gGgH8952y+p/F4B6Ed6ZbWd
0wMxgH5YJnPNVNImAP1U56uzE3LbAPQT02nmUiuSAOgnuNP6wK70LgD9KEfN
zF8/kQLop6IaxD0tlQHoxzHuYHG9oBdAP7lYav/vBXIA/ZCmkrHx4j4A/TTO
NKo7nKoA0E+1yD/rTrYSQD8HuDluw9cHAfTzlnPuL+91JIB+ZrMLzNJcPwLo
J7mse82pFcMA+hEaW7cXrFED6Efb4bs/ZukIgH6ey1O2RU/PBf0YSt6VfZie
C/q5D+yNe6bngn4qk3i9HlbjAPphM1sWt9lMAOhngZXdjrE5GgD9nMfih2OZ
kwD6cTzWwxMYTwHoZ62B22kFNQWgn8bEvP5MAy2AfkriTFm9Y1oA/QxE524s
06fh0M9sViCZcnMI+al6WXTk12gKPPrel+o1qiUetEqkIxhJmH0K3sanYXiF
7fvd1a4UsLq53ieCheEN/pdC+a8oMG/1mJBP1RIf85fvY9uThHf9yOY7Q3Tc
pUXDbregwCGuaC9vFYazTTKCMoUUkD7LPxC6D8P3/MaNiP2HAl6pW8LlUWLi
bpqP8ZnVJBH+1KWS+YGOR+XFb+0ypADP98tmrROGJ/Q7HMvmU4B6pO4gd2A4
P2H8VGIrBV6+OdHZ74fhczukkbxRCii3Dx5MLhYTSj6XO2sDScQW+MV1yuj4
7Tt1In8aBZJ2rkh+sRjDH7aF9jgmUGB2ptndQk8MfxLhNmRUR4FGUVJ63n4M
X1m5eFSrokChhGXpGIDhowNpE2NaCrjYuzfKW8QEw2iM2QZIIslpKKBcSscf
Xhu6ZDs1ff81xCmhHYaXiPn3FXEUMLPIiUzZMn1/IUefNLymQAe+gHfVB8Pd
y7YVv+inQJl3+5ShP4ZjsvLSpxoK5B4u2rg1EMPVGlfL9Bk03H5VBk8r0P0H
/t//AlZQIO4=
    "], {{{}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{130, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
         16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
         33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
         52, 50, 102, 129, 122, 128, 116, 121, 127, 111, 115, 120, 126, 107, 
         110, 114, 119, 125, 104, 106, 109, 113, 118, 124, 101, 100, 99, 98, 
         97, 96, 95, 94, 93, 92, 91, 90, 89, 88, 87, 86, 85, 84, 83, 82, 81, 
         80, 79, 78, 77, 76, 75, 74, 73, 72, 71, 70, 69, 68, 67, 66, 65, 64, 
         63, 62, 61, 60, 59, 58, 57, 56, 55, 54, 103, 105, 108, 112, 131}}]]}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 123, 117, 131, 130, 1}}]]}, {}, {}}, {{}, {}, 
      {Hue[0.67, 0.6, 0.6], Thickness[0.0001], 
       LineBox[{1, 130, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
        16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
        33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
        52, 50}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.0001], 
       LineBox[{53, 123, 117, 131, 112, 108, 105, 103, 54, 55, 56, 57, 58, 59,
         60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 
        77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 
        94, 95, 96, 97, 98, 99, 100, 101, 124, 118, 113, 109, 106, 104, 125, 
        119, 114, 110, 107, 126, 120, 115, 111, 127, 121, 116, 128, 122, 129, 
        102}]}}}], GraphicsComplexBox[CompressedData["
1:eJxF02tIU2Ecx/Hj3LogITEQBTeYRJpBhaxaS1DohjOZDBNF59pwa41kOSgm
vTBCwhwTrGRShgYSDEatci/Uams4Y0gXpYvVEHSLFXPMlbbVzHXb738OHA4f
Ds+Fh+cr0hgVWg7DMPo/79+vhetolBhn3JYz4ZQ9vuzWqEJ62fZp8mo6d2Pk
mZecdOTf2RRzkW3JeMOc6Qb5oMRbK+COVMBmmTJnsWuMXGSyvuCX+irY+ep3
dhiek6MDxVFT7yxZuq/ulW/8LdlqHmguHP5AnovPlL1unyczQaWsrnqBbBua
l1dKg+TBK/tvjis+kQW5FotWHSaLThlqrx7/Qr62JGqqUUfI3Ye10h5FlBzx
X1SdaIuRteemr5e4l8l5xsLWsCtO7uxsrG97+pW8oyNQJp74Ru7zBNR85wrZ
KfQ/HBtbJW/VpWLD97+z4ycL5PInCXLa6GLyppLs+jzboODRD3LI2dq0NPWT
vHLEzF1zp8jeks3MttE18rGiy0L+41/kLbyq4kOj6+Se9YRC6kmTR86eFx9Q
MpXwYvc9/cI71hccLbuizVlk1+Se0wXvWVd/Nu+1qzhkz4N0qS/I+k27vT9L
lU0+Wu7vux1i3ZDKydaoueQqtfXW3Y+s+2e7/C0neeRLkiHD7gBrTiKl1Ok2
kMvFwl4l5yXdb6+tJiQTsf/RD/PvyfegHxj9wOgHRj8w+oHRD4x+2Pn+9wOj
Hxj9wOgHRj8w+qH9ZfqB0Q+MfmD0A6MfGP3A6AdGPzD6gdEPjH5g9AOjHxj9
0PhMPzD6ofUz/cDoB0Y/MPqB0Q+MfmD0A6MfGP3A6AdGPzD6gdEPjH5g9AOj
Hxj9wOgHRj8w+oHRD51Pph/4N9SP/Og=
    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {Hue[0.67, 0.6, 0.6], Thickness[0.0001], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.0001], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], {{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvSzL9OP///IHSjTXaf3W4z6g1vFduGwygr906U6z
N2oIvsvJKeLTrOXg/PUL/yXciJeF85unPlHO6pCB878XKjbtnCcN55szv/VY
eEQKzhev5V/tdkMSzk8QWtdm/UECzi+NuX3qhDiCr9Ufv0pYVxzOX1NW9Olb
oBicP62ScYtmtSicr5D6XEBqkgicX84ac23RDmE4P69P3fzlGSE4/6xRvmD9
U0E4/2e3a8haXgT/6Nkio5nKAnD+ro7YT1aT+BDuc2/etm8HD5yfbbMw9+Fz
LjjfdfadryZmnHB+/OmjW5gT2OF8odQzLswrWRH+MT19fOEvZjg/6np54251
Jjh/+yNHHrYSBjh/ZV3x7Onmf/fD+K1Lg1kSZ/yE8yfPz+PvMf8G5yvaPG1f
2/sJzj8Uruua6PIOoV+o0O1x/3M431MoRynI8wGc/7BgZyvH/0tw/nEZ1Q+S
shvh/Fztcs5Xbw/Zw/iSe/a9tfhwDc63XbNywsVjj+B8zpB/qYdnvITzs2/7
GqTUfYDz9eXXHNeQ/wLnH+o/v6e78TucfyV2ussPnd9w/pYIFS3mWf/g/J9F
D0Re/GJwgPEjXjDEBZ9lgvPlvjBf621ggfNfTM/irypmhfM3Wl/0SEtjg/MB
XI1/Bg==
      "]]}}, {{}, {}, 
    {GrayLevel[0], Thickness[0.001], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQnSGf/+v/f/kDXNcXF9hyfbeP7lnrpHEdwff7+bor
YB2C77+6RO1QKII/y1ZMTIgZwT/JVO7IuEkOzhde8LhcMArBXy6bycTAgeCH
Ff+azr9eFs5/9dsrc184gn8iZUufNxuCf3Cp5v6fa2XgfJbj253bohF8HWlW
lk1cCH6ee9z5f5uk4fxfwRfeaSYi+Ast/CTLOBB83YDu+sSNUnA+s8dDS+0E
BP+LuPN/UQ4EX//EXon7WyXh/NYAF9uTMQj+Ae6uuUGsCL7L8heBuzZLwPmP
pYIFnaMR/DN511RWcSD4s75KlGzYLg7nN4ekn7sej+Bvm3yu5i4vgs+y2tGM
ZasYnG/+tVj7VCyCv0V+f0keD4LvoyR20niLKML/rG2F1xMR/M9SW0OlBBH8
KxwfXOp2isD5/685dxxIR/BdaxdfU+ZH8K8yy1Sm7hGG8732Boe7ZSP4t/ym
O3gII/hbDnyu1TgoBOev4Io5ppmB4De2N3udEkDwlzw5rOS5XxDOfyQpwPYy
DcHP0i+1TRdB8K+Xz9zQclgAzo+fcVLvcDaCbzhTiPGBJIKvsDn8fNgNfjj/
vnHXnLc1CD4AMSdvqw==
      "]]}}, {{}, {}, 
    {GrayLevel[0], Thickness[0.001], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrXwq//f///IHDFTO24ZFXNlfKaGzrvkegn8+7UUC
+14Ef3bjw5U5JQh+8ZolKxYaIPixiZLi2u/k4Pz0KXyZQssQ/JrrZwtOJiH4
G2fwxtyTRPB/PP63zf2SLJzvZb/reEM/gr9H4ttucXcE34rpT2odM4J/qnRz
veVBGTi/Kv11TVAlgm+a+Vbf2gzBF3iZf6zxrTSc//fT4jMyyxD8rzyLOtqT
EXzepQoaAdIIvqFvZu2L61Jwfkmx0bZ7fQj+KeW1cZruCL72k497nFkQ/DVK
2//t3i0J51sUun1jrkDwr3m2xy4wRfCnLPBYMeutBJwfx35lRcoqBN/9zf2e
nkQE3zl67gMOKQTf65bKq5Dr4nB+4XWd6//6EPzFT/5VVngj+M+rm3rcOBF8
74ltTUUHxeD83dtC9PLqEHyvqMV7j5si+E959zB9/CgK50/ybtuetx7Bj2e/
6O+VjuCbX34696sygq8vW33+3y0RON/y48GCmMkIvv/VS8c7AxD8FvMUJlEO
BP/oyv2f8o8Iw/kSy84EyTch+N0KUdN0rBB8ztUb+zm/C8H5dY0G8ydcRPA/
h69fJ74GwQcAYqOKnQ==
      "]]}}, {{}, {}, 
    {GrayLevel[0], Thickness[0.001], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQLSxW8vP/f/kDZ2K9T7DbcjrIeChofDuP4KtUnQl7
Mx/B774gcuuwOYKf2siW0HRNDs5fKbLTU7McwXeeFR25mx/BD6hanm2yXhbO
3+zzePEMNwS/nvGB/dP7MnD+PoG2exINCH6wkMxicwkEPzovOst2uzScf3ZN
9FTtCAR/6l3vZywfpeD8CxlPLY9OQPATn+VtLtBA8GPcdk5gOSQJ559iWFtQ
n4Tg962dUPb0lwScf3SLbL3RLAQ/aN2stVmGCL5H1w377lPicP6mA/uvTMpC
8IteTutvZULwl+aI+8YvFIPzHS9F5Ck6IfjGWl1bz90ShfNn3En5n1SF4Ac3
6uc/EkTwKzh2O3mtFoHzBV69l5jpjeD/2ysievmxMJwf/+aR8JcmBF/rb2HZ
X2UE35vh47+Pe4Tg/Puxkl1nYxD8k2sNrad8EYTz1SI+v3OcjOC/eVLKdsMY
wedIeeEceUYA4R9blpaD2Qh+HafAKxFmBH9W/s70hRb8cL5c41KG5xV8cL5f
eeFTppW8iPSpNOH8m2c8cL7/JIPG5RoI/tNnG+osorgR6eFDc+P0mVxw/v+Y
pFJhPQR/7kmHzP5DnHA+AEpDWjc=
      "]]}}, {{}, {}, 
    {GrayLevel[0], Thickness[0.001], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQnabV9OP/f/kDCU8vKN2uFHaYmvT+I9tJBP/IrJjX
vJMQ/DOHb8XfkULw14oKvpywWg7ODz/wI7TEDsFfrdziInFCFs6/vv64+6JI
BH/tl3Vn3jyUgfN9JrmbpuUg+EciZmw6+k8azn92vWfj03YE/0G95dHXEgj+
4obpexTWSMH5glYzTcXMEPxwmeDDH49Lwvnu2zdc6g1A8BlW7z8acVsCzp90
vO0sZx6Cf27Ox7Dq7+Jw/qNZIl8vdSD4CwJvi7wWQPDVE4MljGaLwfntM5sN
4nUR/Ild4ad8tonC+cVLHlcouCP4cuKK3Mq3ROD8Eicm+WfJCP6iabPd+78K
w/lVi298/FGL4EtzHq+fyIHgT52eqyQwWwjO33lvu5u/CoK/1W9XfclWQYR5
4nlzTngg+C9nHLW6e0kAzjd0vvr2egqC7+4j6Kp2mx/Ov5v84nrGHz44n1VX
yYhTCcFvTF/cr2XKC+ev+zxFTCKCB843+Hh2QVsGN5zvsiDzU1AtF5zPsbA0
9/VCTjhfUfjka5YtHHD+62s9k19dZUdy32YmvT9scP53I8XST/wIfkT2f4Fm
Y1Y4P0Xg5cPKHSxwfsHWS5sKbBF8ADveltA=
      "]]}}, {{}, {}, 
    {GrayLevel[0], Thickness[0.001], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzTnjz/f//+UPTIr55/zrrYTDhLcfTxsdRfDFnZ/P
T+1C8Kdsvfj0GReCb3mrXvT2ZDk4/0TSBlFVeQT/+KYHm7sWyML577ZcsU7W
QvBb604khq+SgfPZ1thFLNRB8Nd1V1jEbZeG848ZbdpmZoHgs/Wsl2s6KAXn
G3jqhyv7Ivinzq7TfXBOEs7vZvn0lj8Swd/DZOoTfVMCzr+e8qvqTzSCL1XZ
PFnguTicfzaEx8shA8Ff/iji1aOPYnD+R/OlGgsLEXy1j8XmWz+LwvlNMWwG
NnUIvl//jGP3/onA+Y4l79y+tCP48nuPTY8XRvBzz85rezZFGM5/1G8V/0AO
wT8uee3q13lCcP409i8yiYoIfu/yq772awTh/C9822UsdRH8Jo2Yq0u3CcD5
v5Y2x2U4IfiHr4Zy93bww/kPD2vr6s/lg/PvOzB2c8zjhfN1lOL2HF/Pg/Dv
6f19Rse44fwAZsW5V05wwfkL5nPWx9zhhPMvnPo4R/oOB5x/de+96LYH7HC+
pmjwu2tf2eD82N/H9sR9Z4XzH7geijvDieCbRxxa+FSBBc7P+3lQwUyFGREe
/zyKcyyY4HzX1BWTL25hRITnafYtZoYIPgBjirZk
      "]]}}, {{}, {}, 
    {GrayLevel[0], Thickness[0.001], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPfe24t///+UPLNVe0iipz3CgY96Je19eIfhFifkH
Xl5F8OPTq+w8VyD4oSWrT6yrRfDXb7jv/CoYwVfMvVg5Ww3Bn2PwcnfQHzk4
X79k3476cwi+2vNpy5oWIvETpy7oLkfw7aIDQ7m8EPz4GGOxfnkE/0mPxImX
X2Xh/Ebb3Sa7TiD46l+b106Yh+A/1eF6eKcAwWefMpn1vzOCb8TkbKYuheCX
flivePSNDJx/6KmTZOYhBF89evLppikI/vv/z/KK0hH8A6sT5DJsEfxV16d3
XOZH8Odyff3n8lQazv+cE5rWsxvBT/Qv7vDsQ/BvWmzfxpOC4Gcu2jHf1QzB
j7HeWxnCieBH3H4en3lfCs7P/X2e4ctGBL9b6d7alnYEn6fyvffrWAR/qf++
JccNEHwP3c2cq9gQfObuVE2mm5Jw/vH3tqEJ6xD8982SRVNaEHz9GZs87cIR
/IrNhbrvdBD8m37vTgv/l4Dz50nmRfNfQvBzXgt/F1iB4AfZlvt2VCH4jtMY
NrAGIPhT5HqZI9UQ/P9q1wWVforD+cVm7jofzyH4vq8eLkvZjuCrz6tRvDEf
wQcA6thnsg==
      "]]}}, {{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAJ8SVulXMBMDeJw3bAS8LwAb4A3Xx
yATAvVt7lZ0rC8DkK3IvjcUEwJuP6U85KAvAoJNOpMS+BMBX98XEcCELwBhj
B44zsQTAz8Z+rt8TC8AIAnlhEZYEwL9l8IG9+ArA6T9cCM1fBMCgo9MoecIK
wKu7IlZE8wPAYh+advBVCsAqR1S/8AcDwOGqy9+cagnAua8dZjUsAsBwE5WG
4Y4IwFEyg3rJVAHACJb6mnW3B8DkSI1cG2sAwJusBH3HzQbAD3le+Aoi/78+
oKacsfMFwEyI69JaSf2/3SftiVkHBcCby7CISXn7v4TJz+RQHwTAC8mluWjI
+b88SEp94EYDwHHu44UD8/e/8Fpp4y1cAsD3zVHNzjz2v7JKIIcTgQHAj+H3
7ziP9L9+VHOYSKoAwB0d560evfK/i+TV7naC/7/LEgbnNArxvzna9CeNz/2/
32Dcdo1l7r/e91z8Hvj7v00EHdbux+q/lEn9q08p+r/8G70rsWjnv2xVzdaw
efi/loPvt2rA4785ieacjaX2v3BfgTqFVuC/Jncv3prw9L9tFkvnLUfZvwmN
wbojF/O/Qz50xswD0r//1otyS0bxvzWduCRbesa/KbYLS0cp779M9kdb5iOv
v0EOkufufOu/L0RbdpC7pz+Z2nd69w7ovxn/PfjKYcM/Fg/Owz2y5L+89k18
avzQP36TtkN7DOG/aQW+jy3L1z9PGP1zM0rbvz90CTYCLN8/eamxzV7p079m
Cbq3LTXjP9gVjigLVsm/bOQPXvmV5j+AU20euaW3v4dv083NP+o/YBW8fqmj
lj9ghjdHQavtPxDeZxVDgsA/i5oVhbuC8D/omDYhGuvNP/BJRstaVPI/CApe
KQo81j80P0eWyQb0PxjfYVXFBd0/gwz/xbzd9T8qiiAKyTDiP7Efh3p/lfc/
hrAwc06g5T/N/tZTo0T5P75u0CWW/ug/87XdkUsY+z8K3d2h5qXsP/mytFTD
zPw/i+vFE2sH8D8JiEJ8v6X+P5vAUztn4PE/gxRMZA47AECYYamHxLDzP/IH
38ykEwFAdkjPWPFh9T9mZ81nff4BQF4HrI6iN/c/yekjxb3ZAkAkDFlJI+74
PyNS3rSusANA2NzNKAWc+j+CJvTW4ZkEQJaF+Wxrbvw/0R1yu3xzBUA0dPU1
oSH+P0DF4mFIdwVAEsPWgjgp/j+wbFMIFHsFQPIRuM/PMP4/kLs0VauCBUCy
r3pp/j/+P1BZ9+7ZkQVAMuv/nFte/j/QlHwiN7AFQDJiCgQWm/4/zguHifHs
BUAuUB/SihT/Pz6z9y+98AVADp8AHyIc/z+uWmjWiPQFQO7t4Wu5I/8/jqlJ
IyD8BUCui6QF6DL/P01HDL1OCwZALMcpOUVR/z/MgpHwqykGQCo+NKD/jf8/
PCoCl3ctBkAKjRXtlpX/P6zRcj1DMQZA6tv2OS6d/z+MIFSK2jgGQKp5udNc
rP8/TL4WJAlIBkAqtT4Husr/P7xlh8rUSwZACgQgVFHS/z8sDfhwoE8GQOpS
AaHo2f8/DFzZvTdXBkCq8MM6F+n/P3wDSmQDWwZAij+lh67w/z/sqroKz14G
QGqOhtRF+P8/XFIrsZpiBkBK3Wch3f//P8v5m1dmZgZAFJYkN7oDAEC5RmiS

      "]]}}, GraphicsComplexBox[CompressedData["
1:eJxF01tIk3EcxvHXIdPJmqemqVNRWbJMLDUFQe1MmeZq1pJqo8PMC2surBuh
Cw9pIiiSISrlhWYHXSR5YYUaKFghKnThSvLAVpCmw1yaSavgfR4v/rx8eOH3
/l9+fKMumk+aJIIgFP47/5+XntUvud2Rg099ZOo+80xmc0tMw6hi0w+mq80n
ZBF00LguV6MMp0e0uoPv1Sr6iEZdEhMdRqdZzz0cSwil12sKAhM1IbRrtb3R
ELuNvuB/NHQ6JZhuLRuwKRODNue3tbS0ZSjphONd1125W2mHrq5CyAmk5dLJ
JuPZANrD78fXklP+9O4n+7Pz8vzoztklk+9bBV0d4X40Nyins1/YnOc/+dDd
v85YD4160xXGfffejEjpjAhXmeOLJ323NsdxY0pCj+os2dYVgV67ufHKtfPP
AFzXYXx3JXKdXqjMn9Pof9Jlw62OofRlWlZ7udTPvEA3O19npH6302mx2ueR
DTa6u1ASHN0/RFvmA1SW8J5MWBNvWjD1fKB3FfX2Bttn6fzyjvtZ/t/o0rDk
l4s2J21IPjDu27RCey16/9Z3rtHzrlSV1rJBHxtTPE49LOyFd5Q3hSRlSejt
n09X3o7zpCvvFJde3SOlPab6i7pU3rSXoj1Jvy6ji+vtFY2CnF7ty5+Is2+h
hw1R0263L31L/XGwoGqzB0Nt+qRyWcH36Gcm/lpNStUE+4HRD4x+YPQDox8Y
/cDoB0Y/MPqB0Q/ni/3A6AdGPzD6gdEPjH5g9AOjHxj9wOgHRj8w+oHRD4x+
YPQDox8Y/cDoB0Y/3KfYD/ch9sP7i/3A6AdGPzD6gdEPjH5g9AOjHxj9wOgH
Rj8w+oHRD/cr9sPvif3A6AdGPzD6gdEP/0fsB/4L3QL6Og==
    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {Hue[0.67, 0.6, 0.6], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], {{}, {}, 
    {GrayLevel[0], Thickness[0.001], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ3fFvqovNp9P7L/smCURYfth/7IrUrl71E3A+8+r5
+vdjjsD5hmkuKjkeO+B83eSUYvE7C+H8BpWLzO9qZtjD+At5Vp6RKt4G55d0
/VJmuXEIzv+zSf3VMcnTcL5XvX5P3ayLcL77NwP92KSrcH75/9JrD6tvwvk3
bi7gXOV/F86/n5TxQ7TjAZz/RlHpnebER3D+xJPnVsaXP4HzA6zmpme0PYPz
Lxnn/T/b/QLOfytqFBua9wrOVzwovnd95Rs4/13Ih0faSe/g/FcRpa17LT/A
+ftPF7dNtv0I5z/YlJ31S/8TnN9XV3L+lNlnOL9jX5m4js4XOP+JU9WZ3TJf
4fyzq/uYtip+g/OZOudI24t+h/MPe+3eaiT7A85/FnB7T4jCTzg/7PSXZexC
v+D8IC15IRWJ33D+7L9OCRd5/sD5rqIZ0mv/IPg1gvPCPzH8g/P/N54tO/EZ
wee/zivO8fs/nG92Qdk3p4LBAcYXDXc8+voDgm8d8Pzv/GJGOL+dmWvFnLcI
vqTmVqFzhUxw/p0PDzZP+4zgHy3qPLY8hxnO/5q2a+bb9wi+t2jGveosFjj/
Uuq0yIWPEPz5Gr5Tf6ewwvmTljY4zbuH4M9yCQxoUmKD8xc9VoxLS0PwAfZM
lRY=
      "]]}}, {{}, {}, 
    {GrayLevel[0], Thickness[0.001], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ3fFvqovNp9P7u3Oe/1758cP+Y1ekdvWqn4DzmVfP
178fcwTON0xzUcnx2AHn6yanFIvfWQjnN6hcZH5XM8Mexl/Is/KMVPE2OL+k
65cyy41DcP6fTeqvjkmehvO96vV76mZdhPPdvxnoxyZdhfPL/5dee1h9E86/
cXMB5yr/u3D+/aSMH6IdD+D8N4pK7zQnPoLzJ548tzK+/AmcH2A1Nz2j7Rmc
f8k47//Z7hdw/ltRo9jQvFdwvuJB8b3rK9/A+e9CPjzSTnoH57+KKG3da/kB
zt9/urhtsu1HOP/BpuysX/qf4Py+upLzp8w+w/kd+8rEdXS+wPlPnKrO7Jb5
CuefXd3HtFXxG5zP1DlH2l70O5x/2Gv3ViPZH3D+s4Dbe0IUfsL5Yae/LGMX
+gXnB2nJC6lI/IbzZ/91SrjI8wfOdxXNkF77B8GvEZwX/onhH5z/v/Fs2YnP
CD7/dV5xjt//4XyzC8q+ORUMDjC+aLjj0dcfEHzrgOd/5xczwvntzFwr5rxF
8CU1twqdK2SC8+98eLB52mcE/2hR57HlOcxw/te0XTPfvkfwvUUz7lVnscD5
l1KnRS58hODP1/Cd+juFFc6ftLTBad49BH+WS2BAkxIbnL/osWJcWhqCDwCh
cg1l
      "]]}}, InsetBox[
    StyleBox["\<\"White Dwarfs Cooling Time\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {-2.2, -3.8}], LineBox[{{2.8, -5}, {2.8, 8}}], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(i\\)]\\)=1\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {-7.2, -0.5}, {-1, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(i\\)]\\)=0.1\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {-7.2, 1.25}, {-1, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(i\\)]\\)=3.14\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {-7.2, -2.19}, {-1, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(i\\)]\\)=0.01\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {-7.2, 2.95}, {-1, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(i\\)]\\)=0.001\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {-7.2, 4.65}, {-1, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \
\\(i\\)]\\)=0.0001\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {-7.2, 6}, {-1, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(a\\)]\\) > \
\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(CDM\\)]\\)\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {1.5, -0.65}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(a\\)]\\) < \
\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(CDM\\)]\\)\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {1.5, -1.9}], InsetBox[
    StyleBox["\<\"ADMX\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->5,
     FontWeight->Bold], {-2, 0.38}], GeometricTransformationBox[InsetBox[
     StyleBox["\<\"Tensor Modes\"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->8,
      FontWeight->Bold], {3.12, 2.25}], {{{0, -1}, {1, 0}}, Center}], 
   GeometricTransformationBox[InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(f\\), \\(a\\)]\\) = \
\\!\\(\\*SubscriptBox[\\(H\\), \\(I\\)]\\)/2\[Pi]\"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->6,
      FontWeight->Bold], {-1.2, -1.6}], {{{
     0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
     0.7071067811865475}}, Center}], InsetBox[
    StyleBox["\<\"Axion Isocurvature\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {0.6, 4}], InsetBox[
    StyleBox["\<\"Fluctuations\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {0.6, 3.5}]},
  AspectRatio->0.8,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(a\\)]\\) [GeV]\"", TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(a\\)]\\) [eV]\"", 
      TraditionalForm]}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(H\\), \\(I\\)]\\) [GeV]\"", TraditionalForm], 
     FormBox["\"\"", TraditionalForm]}},
  FrameStyle->Directive[
    Thickness[0.002], FontSize -> 11, FontFamily -> "Times"],
  FrameTicks->{{{-8, 
      FormBox[
       TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-4, 
      FormBox[
       TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-2, 
      FormBox[
       TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {0, 
      FormBox[
       TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {2, 
      FormBox[
       TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}}, {{-6, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-4, 
      FormBox[
       TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-2, 
      FormBox[
       TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {0, 
      FormBox[
       TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {2, 
      FormBox[
       TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {4, 
      FormBox[
       TemplateBox[{"10", "16"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {6, 
      FormBox[
       TemplateBox[{"10", "18"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}}, {{-8, 
      FormBox["\"\"", TraditionalForm]}, {-6, 
      FormBox["\"\"", TraditionalForm]}, {-4, 
      FormBox["\"\"", TraditionalForm]}, {-2, 
      FormBox["\"\"", TraditionalForm]}, {0, 
      FormBox["\"\"", TraditionalForm]}, {2, 
      FormBox["\"\"", TraditionalForm]}}, {{-4.208, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {-3.208, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {-2.208, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-1.2080000000000002`, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {-0.20800000000000018`, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {0.7919999999999998, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {1.7919999999999998`, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {2.792, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {3.792, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {4.792000000000002, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {5.792000000000002, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {6.792000000000002, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "12"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}}},
  ImageSize->{525., Automatic},
  PlotRange->{{-8, 3.5}, {-4.2, 7}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.47264213286189*^9, {3.47264217451389*^9, 3.47264221944189*^9}, 
   3.4726424570436897`*^9, 3.4726424871672897`*^9, {3.47264258911329*^9, 
   3.4726426099704895`*^9}}],

Cell[BoxData["\<\"axion-standard.eps\"\>"], "Output",
 CellChangeTimes->{
  3.47264213286189*^9, {3.47264217451389*^9, 3.47264221944189*^9}, 
   3.4726424570436897`*^9, 3.4726424871672897`*^9, {3.47264258911329*^9, 
   3.4726426107816896`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "MyFrame", ",", "FaLTR4", ",", "FaLTR15", ",", "StarBound", ",", "Shift", 
     ",", "MyPlot1", ",", "Filling1", ",", "Filling2", ",", "Filling3", ",", 
     "Filling4", ",", "Isoctab"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"Exp", "[", "1", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"\[Theta]", "^", "2"}], "/", 
           RowBox[{"Pi", "^", "2"}]}]}], ")"}]}], "]"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"7", "/", "6"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Isoctab", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"x", "+", "3.88325"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "8"}], ",", 
           RowBox[{"-", "6"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{
            RowBox[{"fa", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"0.1131", "/", "0.236"}], "/", 
                 RowBox[{"\[Theta]", "^", "2"}]}], "/", 
                RowBox[{"f", "[", "\[Theta]", "]"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"6", "/", "7"}], ")"}]}]}], ";", 
            RowBox[{"hi", "=", 
             RowBox[{"4.168", "*", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "5"}], ")"}]}], "*", "\[Theta]", "*", "fa"}]}], 
            ";", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", "hi"}], "]"}], ",", 
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", "fa"}], "]"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "3.1414", ",", "0.01", ",", 
           RowBox[{"-", "0.01"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"4", "x"}], "+", "14.8285"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "2.37873125"}], ",", 
           RowBox[{"-", "1.15"}], ",", "0.01"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IsoctabLTR4", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"x", "+", "3.88325"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "8"}], ",", 
           RowBox[{"-", "6"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{
            RowBox[{"fa", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"00.1131", "/", "0.0000157285"}], "/", 
                 RowBox[{"\[Theta]", "^", "2"}]}], "/", 
                RowBox[{"f", "[", "\[Theta]", "]"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "3"}], ")"}]}]}], ";", 
            RowBox[{"hi", "=", 
             RowBox[{"4.168", "*", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "5"}], ")"}]}], "*", "\[Theta]", "*", "fa"}]}], 
            ";", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", "hi"}], "]"}], ",", 
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", "fa"}], "]"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "3.1414", ",", "0.008", ",", 
           RowBox[{"-", "0.001"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IsoctabLTR15", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"x", "+", "3.88325"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "8"}], ",", 
           RowBox[{"-", "6"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{
            RowBox[{"fa", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"00.1131", "/", "0.0002211823"}], "/", 
                 RowBox[{"\[Theta]", "^", "2"}]}], "/", 
                RowBox[{"f", "[", "\[Theta]", "]"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "3"}], ")"}]}]}], ";", 
            RowBox[{"hi", "=", 
             RowBox[{"4.168", "*", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "5"}], ")"}]}], "*", "\[Theta]", "*", "fa"}]}], 
            ";", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", "hi"}], "]"}], ",", 
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", "fa"}], "]"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "3.1414", ",", "0.005", ",", 
           RowBox[{"-", "0.005"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IsoctabLTR150", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"x", "+", "3.88325"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "8"}], ",", 
           RowBox[{"-", "6"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{
            RowBox[{"fa", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"0.1131", "/", "0.00923"}], "/", 
                 RowBox[{"\[Theta]", "^", "2"}]}], "/", 
                RowBox[{"f", "[", "\[Theta]", "]"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"2", "/", "3"}], ")"}]}]}], ";", 
            RowBox[{"hi", "=", 
             RowBox[{"4.168", "*", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "5"}], ")"}]}], "*", "\[Theta]", "*", "fa"}]}], 
            ";", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", "hi"}], "]"}], ",", 
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", "fa"}], "]"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "3.1414", ",", "0.0015", ",", 
           RowBox[{"-", "0.0015"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MyFrame", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"-", "10"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "8"}], ",", "2.8"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "8"}], ",", "3.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4.2"}], ",", "7"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "8"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "4"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "6"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "6"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "4"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "8"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "10"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "12"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "14"}], "]"}]}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "6"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "6"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "4"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "8"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "10"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "12"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "14"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "16"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"6", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "18"}], "]"}]}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "8"}], ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "6"}], ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "4"}], ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "\"\<\>\""}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "2"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "3"}], ")"}], "-", "12"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", 
                RowBox[{"-", "3"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "4"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "5"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "6"}], ")"}], "-", "12"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", 
                RowBox[{"-", "6"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "7"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "8"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "9"}], ")"}], "-", "12"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", 
                RowBox[{"-", "9"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "11"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"6.792", "-", 
               RowBox[{"(", 
                RowBox[{"-", "12"}], ")"}], "-", "12"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", 
                RowBox[{"-", "12"}]}], "]"}]}], "}"}]}], "}"}]}], "}"}]}], 
       ",", 
       RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(f\), \(a\)]\) [GeV]\>\"", ",", 
            "\"\<\!\(\*SubscriptBox[\(m\), \(a\)]\) [eV]\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(H\), \(I\)]\) [GeV]\>\"", ",", 
            "\"\<\>\""}], "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
          RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Isoc", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"Isoctab", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "6"}]}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "0.0045", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IsocLTR4", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"IsoctabLTR4", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "6"}]}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{"0.003", ",", "0.006"}], "}"}], "]"}], ",", "Red", ",", 
          RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IsocLTR15", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"IsoctabLTR15", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "6"}]}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"DotDashed", ",", "Green", ",", 
          RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IsocLTR150", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"IsoctabLTR150", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "6"}]}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Dashing", "[", "0.007", "]"}], ",", "Blue", ",", 
          RowBox[{"Thickness", "[", "0.0038", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Labelstd", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"4.8", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "7.3"}], ",", 
         RowBox[{"-", "6.6"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "0.0045", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Label4", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "7.3"}], ",", 
         RowBox[{"-", "6.6"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{"0.003", ",", "0.006"}], "}"}], "]"}], ",", "Red", ",", 
          RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Label25", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"5.6", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "7.3"}], ",", 
         RowBox[{"-", "6.6"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"DotDashed", ",", "Green", ",", 
          RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Label150", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"5.2", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "7.3"}], ",", 
         RowBox[{"-", "6.6"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Dashing", "[", "0.007", "]"}], ",", "Blue", ",", 
          RowBox[{"Thickness", "[", "0.0038", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StarBound", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3.39794"}], ",", 
         RowBox[{"-", "6"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "8"}], ",", "2.8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "0.0035", "]"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "->", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Shift", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"x", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "2.599773"}], ",", "2.8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ADMX", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", " ", 
           RowBox[{"6.2", "/", "1.9"}]}], "]"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", " ", 
           RowBox[{"6.2", "/", "3.3"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "8"}], ",", "4"}], "}"}], ",", 
       RowBox[{"Filling", "->", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FaLTR4", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"1.933", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"1.933", "+", "0.798167"}], ",", "2.8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{"0.003", ",", "0.006"}], "}"}], "]"}], ",", "Red", ",", 
          RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FaLTR15", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"1.42", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"1.42", "+", "0.798167"}], ",", "2.8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.0035", "]"}], ",", "Green", ",", 
          "DotDashed"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FaLTR150", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{"0.0899", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"0.0899", "+", "0.798167"}], ",", "2.8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.0035", "]"}], ",", "Blue", ",", 
          RowBox[{"Dashing", "[", "0.007", "]"}]}], "}"}]}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FaSTD", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"-", "1.138466"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"-", "1.12"}], "+", "0.798167"}], ",", "2.8"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.0045", "]"}], ",", "Black"}], 
         "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Filling1", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", 
         RowBox[{"-", "8"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "1.591"}], ",", "2.79934"}], "}"}], ",", 
       RowBox[{"Filling", "->", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Filling2", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", 
         RowBox[{"-", "6"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2.79934", ",", "4"}], "}"}], ",", 
       RowBox[{"Filling", "->", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", "Yellow"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Yellow"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Filling3", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"-", "6"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "0.27241"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MyPlot1", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "MyFrame", ",", "Filling2", ",", "IsocLTR150", ",", "IsocLTR15", ",", 
      "IsocLTR4", ",", "Isoc", ",", "Filling1", ",", "ADMX", ",", "StarBound",
       ",", "FaSTD", ",", "FaLTR4", ",", "FaLTR15", ",", "FaLTR150", ",", 
      "Labelstd", ",", "Label4", ",", "Label25", ",", "Label150", ",", 
      "Shift", ",", "ADMX", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<White Dwarfs Cooling Time\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2.2"}], ",", 
           RowBox[{"-", "3.8"}]}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2.8", ",", 
            RowBox[{"-", "5.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2.8", ",", "8"}], "}"}]}], "}"}], "]"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"Thickness", "[", "0.0035", "]"}], ",", 
         RowBox[{"Dashing", "[", 
          RowBox[{"{", 
           RowBox[{"0.003", ",", "0.006"}], "}"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.591"}], ",", "3.44"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.591"}], ",", "8"}], "}"}]}], "}"}], "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Green", ",", 
         RowBox[{"Thickness", "[", "0.0035", "]"}], ",", "DotDashed", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.87"}], ",", "4.7"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.87"}], ",", "7"}], "}"}]}], "}"}], "]"}]}], 
        "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Tensor Modes\>\"", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
             ",", 
             RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"3.12", ",", "2.25"}], "}"}]}], "]"}], ",", 
         RowBox[{"Pi", "/", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Rotate", "[", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(f\), \(a\)]\) = \
\!\(\*SubscriptBox[\(H\), \(I\)]\)/2\[Pi]\>\"", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
             ",", 
             RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.2"}], ",", 
             RowBox[{"-", "1.6"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Axion Isocurvature\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Fluctuations\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "3.5"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Standard\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "7"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5.45"}], ",", "4.8"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(RH\)]\) = 4MeV\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "7"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5.15"}], ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(RH\)]\) = 15MeV\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "7"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5.07"}], ",", "5.6"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(RH\)]\) = 150MeV\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "7"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", "5.2"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<ADMX\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "7"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "0.38"}], "}"}]}], "]"}], "]"}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<LTR.eps\>\"", ",", "MyPlot1", ",", "\"\<eps\>\""}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.449693839223*^9, 3.449693852134*^9}, {3.449693894165*^9,
    3.449694133705*^9}, {3.449694166969*^9, 3.44969416706*^9}, {
   3.449694225076*^9, 3.449694520101*^9}, {3.449694596293*^9, 
   3.449694634348*^9}, {3.449694694608*^9, 3.449694746446*^9}, {
   3.449694804797*^9, 3.449694834868*^9}, {3.44969494666*^9, 
   3.449694998179*^9}, {3.449695039461*^9, 3.4496950685629997`*^9}, {
   3.449698219196*^9, 3.4496982518970003`*^9}, {3.4496982820206003`*^9, 
   3.4496983251546*^9}, {3.4497724727734823`*^9, 3.4497725044414825`*^9}, {
   3.4497725691254826`*^9, 3.4497725974252825`*^9}, {3.4497726283600826`*^9, 
   3.4497726661276827`*^9}, {3.449772702662883*^9, 3.4497727534096823`*^9}, {
   3.449772922404483*^9, 3.4497729809980826`*^9}, {3.4497730307620826`*^9, 
   3.4497730683112826`*^9}, {3.4497731112424827`*^9, 
   3.4497731385580826`*^9}, {3.4497732506440825`*^9, 
   3.4497733159612827`*^9}, {3.4497734774876823`*^9, 3.449773550292883*^9}, {
   3.4497736216794825`*^9, 3.4497736335978823`*^9}, {3.4497828419672513`*^9, 
   3.4497828538076515`*^9}, {3.4497829711820517`*^9, 3.449783086820651*^9}, {
   3.4497837174652514`*^9, 3.4497837183388515`*^9}, {3.450010282198445*^9, 
   3.450010284944045*^9}, {3.450010369371245*^9, 3.4500108025588446`*^9}, {
   3.450010903974445*^9, 3.450010906361245*^9}, {3.450010964330845*^9, 
   3.450011013299245*^9}, {3.450011075184445*^9, 3.450011130002845*^9}, {
   3.4500111790024447`*^9, 3.450011214055645*^9}, 3.4500116558608446`*^9, {
   3.4500122957556505`*^9, 3.450012369777651*^9}, {3.4500124021476507`*^9, 
   3.450012404144451*^9}, {3.4500124607308507`*^9, 3.450012546998851*^9}, {
   3.4500126848560505`*^9, 3.4500127440268507`*^9}, {3.450012776403451*^9, 
   3.450012778759051*^9}, {3.4500145230324507`*^9, 3.450014556993651*^9}, {
   3.4500147848316507`*^9, 3.4500147874836507`*^9}, {3.450014940550851*^9, 
   3.4500149452620506`*^9}, {3.4500150039024506`*^9, 
   3.4500150136524506`*^9}, {3.4511575463766003`*^9, 3.4511576430966*^9}, {
   3.4592572106552*^9, 3.4592572975472*^9}, {3.4592579165950003`*^9, 
   3.4592579230690002`*^9}, {3.4592579798842*^9, 3.459257986093*^9}, {
   3.4592583067354*^9, 3.4592583155806*^9}, {3.4592583466246*^9, 
   3.459258378043*^9}, {3.459258613708*^9, 3.4592586510232*^9}, {
   3.4592586836116*^9, 3.4592587031584*^9}, {3.4592589711507998`*^9, 
   3.4592589887476*^9}, {3.4592592401104*^9, 3.4592593070032*^9}, {
   3.459346416338067*^9, 3.4593464441558676`*^9}, {3.4593465727154675`*^9, 
   3.4593466044458675`*^9}, {3.4593469620602674`*^9, 
   3.4593469658354673`*^9}, {3.459347180397867*^9, 3.4593471818954673`*^9}, {
   3.4593475066240673`*^9, 3.4593475100716677`*^9}, {3.459347715680067*^9, 
   3.4593477205472674`*^9}, {3.4593479597430677`*^9, 
   3.4593479774646673`*^9}, {3.459348039285467*^9, 3.4593481800442677`*^9}, {
   3.4593482102146673`*^9, 3.4593482234122677`*^9}, {3.4593482842210674`*^9, 
   3.4593484080226674`*^9}, {3.4593484444330673`*^9, 3.459348448426667*^9}, {
   3.4593609566274*^9, 3.4593610002958*^9}, {3.4593611761958*^9, 
   3.4593611790506*^9}, {3.4593617629586*^9, 3.459361766609*^9}, {
   3.4593625110222*^9, 3.4593625127226*^9}, {3.4593626098794003`*^9, 
   3.4593626136702003`*^9}, {3.4593626668974*^9, 3.4593626717334003`*^9}, {
   3.4593627444384003`*^9, 3.4593627480732*^9}, {3.4593629612784*^9, 
   3.4593629656932*^9}, {3.459363012736*^9, 3.459363016792*^9}, {
   3.4593630753543997`*^9, 3.4593630787864*^9}, {3.4593634325112*^9, 
   3.4593635336772003`*^9}, {3.459429582420472*^9, 3.459429604663472*^9}, {
   3.4594296453714724`*^9, 3.4594296459424725`*^9}, {3.4594299267214727`*^9, 
   3.4594299293454723`*^9}, {3.4594303524354725`*^9, 
   3.4594303563314724`*^9}, {3.4594305467114725`*^9, 3.459430699887472*^9}, {
   3.4594307455464725`*^9, 3.4594308609314723`*^9}, {3.459430901783472*^9, 
   3.4594310313794727`*^9}, {3.4594310969664726`*^9, 
   3.4594312304504724`*^9}, {3.4594315184684725`*^9, 
   3.4594315298184724`*^9}, {3.4594323153894725`*^9, 3.459432336873472*^9}, {
   3.4594325070434723`*^9, 3.4594325138324723`*^9}, {3.4594326223524723`*^9, 
   3.459432630269472*^9}, {3.4594326750364723`*^9, 3.459432739406472*^9}, {
   3.4594327781694727`*^9, 3.4594328113294725`*^9}, {3.4594328565424724`*^9, 
   3.4594329250104723`*^9}, {3.4594553910480003`*^9, 
   3.4594554162888002`*^9}, {3.4595141803512754`*^9, 3.459514180959676*^9}, {
   3.4596857052700644`*^9, 3.4596858129880643`*^9}, {3.4596858597880645`*^9, 
   3.4596858601312647`*^9}, {3.4596858958708644`*^9, 
   3.4596859660552645`*^9}, {3.4596868054920645`*^9, 
   3.4596868330572643`*^9}, {3.4596868650372643`*^9, 
   3.4596869550960646`*^9}, {3.4596869860152645`*^9, 
   3.4596869980272646`*^9}, {3.4596872275916643`*^9, 
   3.4596873745436645`*^9}, {3.4596875514456644`*^9, 
   3.4596876510678644`*^9}, {3.4596876837512646`*^9, 
   3.4596877126846647`*^9}, {3.4596877526976643`*^9, 
   3.4596877622308645`*^9}, {3.4596880359466643`*^9, 
   3.4596880926672645`*^9}, {3.4597007116764975`*^9, 3.459700717439498*^9}, {
   3.459700902362898*^9, 3.4597009470256977`*^9}, {3.459700982796498*^9, 
   3.459701003747298*^9}, {3.459701074150098*^9, 3.4597010898904977`*^9}, {
   3.459701135723298*^9, 3.459701196547698*^9}, {3.459701241304098*^9, 
   3.459701243722098*^9}, {3.459790986005864*^9, 3.4597910049598646`*^9}, {
   3.459791074988264*^9, 3.4597910777182646`*^9}, {3.4597913449102645`*^9, 
   3.4597913648314643`*^9}, {3.459791402989064*^9, 3.459791446341464*^9}, {
   3.459851831088661*^9, 3.459851831728261*^9}, {3.4598518630530615`*^9, 
   3.459851874368861*^9}, {3.4598519122300615`*^9, 3.4598519386408615`*^9}, {
   3.4598693667202*^9, 3.459869422303*^9}, {3.4598695723718*^9, 
   3.4598696097084*^9}, {3.4598696517192*^9, 3.459869655276*^9}, {
   3.4598699014596*^9, 3.4598699206632*^9}, {3.4598701806372004`*^9, 
   3.4598701902936*^9}, 3.4598702401043997`*^9, {3.4598703949188004`*^9, 
   3.4598703981948*^9}, 3.4598704760076*^9, {3.4598718997346*^9, 
   3.4598719303886003`*^9}, {3.4598719884519997`*^9, 3.4598719918528*^9}, {
   3.4598722554772*^9, 3.4598723211844*^9}, {3.4598724786196003`*^9, 
   3.459872482426*^9}, {3.459873798959*^9, 3.4598738217033997`*^9}, {
   3.4598740307262*^9, 3.4598741144202003`*^9}, {3.459874159083*^9, 
   3.4598745126622*^9}, {3.459874853321*^9, 3.4598748554737997`*^9}, {
   3.4598749155772*^9, 3.4598749513792*^9}, {3.4598749871968*^9, 
   3.4598750075236*^9}, {3.4598750713588*^9, 3.4598750969584*^9}, {
   3.4598753411182003`*^9, 3.4598755593466*^9}, {3.4637562341446934`*^9, 
   3.4637564127346935`*^9}, {3.4637648614863997`*^9, 3.4637648682724*^9}, {
   3.4637649804642*^9, 3.4637650608978*^9}, {3.4637651381022*^9, 
   3.4637651465106*^9}, {3.4637651887866*^9, 3.4637652272874002`*^9}, {
   3.4637652740718*^9, 3.4637652808578*^9}, {3.4637653283442*^9, 
   3.4637653560966*^9}, {3.4640902947716656`*^9, 3.4640903696984653`*^9}, {
   3.4640904253748655`*^9, 3.4640904400700655`*^9}, {3.4640906185740657`*^9, 
   3.4640906433780656`*^9}, 3.4640907234324656`*^9, {3.4640907601860657`*^9, 
   3.4640907646944656`*^9}, 3.4640908289464655`*^9, {3.4640909275030656`*^9, 
   3.4640909498422656`*^9}, {3.4640909898874655`*^9, 
   3.4640909923366656`*^9}, {3.4640910276238656`*^9, 
   3.4640910394954653`*^9}, {3.464091096872266*^9, 3.4640910969658656`*^9}, {
   3.4640911406722655`*^9, 3.4640911411558657`*^9}, {3.4640911748362656`*^9, 
   3.4640911757722654`*^9}, {3.464091388662266*^9, 3.4640914678166656`*^9}, {
   3.4640915007826653`*^9, 3.4640915432614655`*^9}, {3.464092010557666*^9, 
   3.464092083667266*^9}, {3.465673754573*^9, 3.4656738282539997`*^9}, {
   3.465673877585*^9, 3.4656738893338003`*^9}, {3.4656741470312*^9, 
   3.465674157374*^9}, {3.4656741900404*^9, 3.4656742237676*^9}, {
   3.4656743682548*^9, 3.4656743733248*^9}, {3.4656744034952*^9, 
   3.4656744245396*^9}, {3.4656744906368*^9, 3.465674532398*^9}, {
   3.4656745749547997`*^9, 3.4656746840458*^9}, {3.465674744449*^9, 
   3.4656747747754*^9}, {3.465674832979*^9, 3.4656748426666*^9}, {
   3.4661721251200876`*^9, 3.4661721396592875`*^9}, {3.4661861768878*^9, 
   3.4661862194758*^9}, {3.4662521575367117`*^9, 3.4662521645879116`*^9}, {
   3.4662522344759116`*^9, 3.4662522496235113`*^9}, {3.4662525200901117`*^9, 
   3.4662526035345116`*^9}, {3.4662526359513116`*^9, 
   3.4662526364349117`*^9}, {3.4662527744281116`*^9, 
   3.4662527798101115`*^9}, {3.4662530097625113`*^9, 
   3.4662530099029117`*^9}, {3.4664229723187003`*^9, 3.4664229962647*^9}, {
   3.4664230519099*^9, 3.4664231007847004`*^9}, {3.4664231746195*^9, 
   3.4664231769439*^9}, 3.4726424054388895`*^9, {3.473785298422897*^9, 
   3.473785304678497*^9}, {3.4737853401060967`*^9, 3.473785341042097*^9}, {
   3.473785679785297*^9, 3.4737856798788967`*^9}, {3.4737859602264967`*^9, 
   3.473785977239897*^9}, {3.473786091138497*^9, 3.4737860996200967`*^9}, {
   3.4737862263204966`*^9, 3.473786230726897*^9}, {3.473786265437297*^9, 
   3.4737862942972965`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   GraphicsComplexBox[{{-7.999999779591837, -4.2}, {
    2.7999997795918365`, -4.2}}, {}], GraphicsComplexBox[CompressedData["
1:eJxV039I00EcxvGhaM7MtGh9sEQLUTOIUAMhCQta2h+lItFSFMXFSkpwUiGY
iIUMLCLQfqgRKUmJplgZGvVAZEmBa0WyjMIUsYIMUouy2eqP76fn4DjeHBwc
d691JeW59gCTyeTwz7/rA9Pv4jB7cIbp34jNqOu9XpHdqH08ufl127B2PeZd
NT+1B1oOTNiTlhgdnWU+l1+o3RIQ0+A9q727oWbs4CPtNaXTbt+8tjnr3qqY
hBCj432erj352kXIawxu0B50v1s/PKi9q7cvsHlGe+bKTMpcjNnooYJj/YV5
2nAEjXvqtUdrf9lG+rWjy9Ljxz5r1xRPbi9fG2p0ZOJoz4oc7aF0z2Oc0r5Q
mJr0/bb2xezx8fSP2nf2zk2HRi01eq4lsmkiS7t04ETTs2rtr5PWqa3d2p3v
i1yDH7RdibWenZYwo+tOmsv2W7W72t/uq6rS/jZqOR/XqV1gszm9b7Rnb051
tIYvM/qGeWzjp23aZ9KiAq3O/7oSG5LatXt8R+fllXagzWFZHRJudAWenm5N
04744cxMOaL9ojqh9+VV7VsROw4tuLXvOzsqU4OWGz014RyZ3aKdfC3T/dCu
3b3ZEXf5krb1+ZcnC8PappV3FxYXtWO9OYc3Vet/byvPLfFN6j77EbAfAfsR
sB8B+xGwHwH7EbAfAfsRsB8B+xGwHwH7EbAfAfsRsB8B+xGwH/99yI+A/QjY
j/988iNgPwL2I2A/AvYjYD8C9iNgPwL2439P8iNgPwL2I2A/AvYjYD8C9uNv
8iNgPwL2I2A/AvYjYD8C9iNgPwL2I2A/AvYjYD8C9iNgPwL2I/gD53Ol2w==

    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {RGBColor[1, 1, 0], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {RGBColor[1, 1, 0], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], 
   {RGBColor[0, 0, 1], Thickness[0.0038], Dashing[0.007], 
    LineBox[CompressedData["
1:eJws23c8V9/jwHF7e9/7lsqWpCIjVCrVoS2jRYmU0FCUskqZoSiJIisjITN7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     "]]}, 
   {RGBColor[0, 1, 0], Thickness[0.0035], Dashing[{0, Small, Small, Small}], 
    LineBox[CompressedData["
1:eJwt13dcTe8fAPA7zjn33raKdimyaRBK9Tk0hKSMVLYUWRkRkZVkZTeULUTD
Cpl9CJWVESWSpKHl1r3ddv2O7+85//Q6p/N8zufzvJ/nuc9jujh4eoCAx+M5
CHm8f3//f/XFJeNKp0WHaqBi0NzDz5pN0O/fg1UaWOeVaRxZa4Ke0XGrNf01
sCxMO31imQm63pV1FfhoYOHFNQ5KhSZozzWP89DAt2/+XSZoLU419HPWwOzm
fwFNcJAV98BOA/9F88o0QcN/H7DQQC4YF9EENSPw1XlzDUz6F+6iCf5rvsRA
AxNO/rtMsLtg058BvTSQS44LaILyLu4Bo4H/ohlHmuCnqYs1fNrUccu/9MJM
MOusvkXJb3Vc+y/cGhNMafw4dfF7dQz87zLBGKcDK6sequPc/wKa4M5/D66o
4/T/EjTBVVUdVxuPqaPbfwWboK9tRu7Gber4XzgHE/zXvCNIHUf+d5mgRUl/
ZucsdRz8X0ATNPj3YLw6mvyXoAmK/n1gmDr+l562Cf5LR0NXHf8Lp2SC/5rH
CNXx/x4mmLfxyVn9v2rEwxjv5HIPitWIhzGe58rr/1KNeBjjv3Su3lQjHsYY
yjW3OK1GPIzRX8PHNmOvGvEwxmlcd9mGqBEPY/xX3pMFasTDGM25dJymqBEP
Y+zFNc8drUY8jLHrKleBmRrxMMZ/3fVRVY14GBMPVeJhTDxUiYcx8VAlHsbE
Q5V4GBMPVeJhTDxUiYcx8VAlHsbEQ5V4GBMPVeJhTDxUiYcx8VAlHsbEQ5V4
GBMPVeJhTDxUiIcR8VAhHkbEQ4V4GBEPFeJhRDxUiIcR8VAhHkbEQ4V4GBEP
FeJhRDxUiIcR8VAhHkbEQ4V4GBEPFeJhRDyUiYcR8VAmHkbEQ5l4GBEPZeJh
RDyUiYcR8VAmHkbEQ5l4GBEPZeJhRDyUiYcR8VAmHkbEQ5l4GBEPZeJhRDyU
iYcR8VAiHobEQ4l4GBIPJeJhSDyUiIch8VAiHobEQ4l4GBIPJeJhSDyUiIch
8VAiHobEQ4l4GBIPJeJhSDyUiIch8ZAQD0PiISEehsRDQjwMiYeEeBgSDwnx
MCQeEuJhSDwkxMOQeEiIhyHxkBAPQ+IhIR6GxENCPAyJh4R4GBIPCfEwJB5i
4mFAPMT4X7m1Bnj2Pw8x8TAgHmLiYUA8xMTDgHiIiYcB8RATDwPiISYeBsRD
TDwMiIeYeBgQDzHxMCAeYuJhQDxExMOAeIiIhwHxEBEPA+IhIh4GxENEPAyI
h4h4GBAPEfEwIB4i4mFAPETEw4B4iIiHAfEQEQ8D4iEiHgbEQ0Q8DIgHQzz0
iQdDPPSJB0M89IkHQzz0iQdDPPSJB0M89IkHQzz0iQdDPPSJB0M89IkHQzz0
iQdDPPSJB0M89IkHTTz0iQdNPPSJB0089IkHTTz0iQdNPPSJB0089IkHTTz0
iQdNPPSJB0089IkHTTz0iQdNPPSJB0089IkHTTz0iQdFPPSIB0U89IgHRTz0
iAdFPPSIB0U89IgHRTz0iAdFPPSIB0U89IgHRTz0iAdFPPSIB0U89IgHRTz0
iIeQeOgRDyHx0CMeQuKhRzyExEOPeAiJhx7xEBIPPeIhJB56xENIPPSIh5B4
6BEPIfHQIx5C4qFHPITEQ494CImHHvEQEA9d4iEgHrrEQ0A8dImHgHjoEg8B
8dAlHgLioUs8BMRDl3gIiIcu8RAQD13iISAeusRDQDx0iYeAeOgSDz7x0CUe
fOKhSzz4xEOXePCJhy7x4BMPXeLBJx66xINPPHSJB5946BIPPvHQJR584qFL
PPjEQ5d48ImHLvHgEw9d4sHD58lnx+X2V0GeV96P9jmFoHvKsNdQDWVcp3eh
wpD5CcepcbH7ud/1BVXV9VOsyyA1N7BPSawSek1ePfemogwS5g77fGOdErrG
VfXXjv4FEbLrneazlNBpe9o5mbgcrBrDJyrGKeES97CqZevLIXrTbv2f5kr4
JiViadiHcni2VEtgrKmEzRjW6DDgN3heKj4ynKeEEc3H7B+v/w1Ha2d8v/1X
gvXviuX+D3/DsvG2Rat/SlCuvniqXfdv2NMjkA77KMH9V8YnMA4VcOfTkZqc
5xJMu9LydNGmCti6IfmKaaYEVUJXTnx+owIWzj6kME2VoEjjyN9DlRWgq/VN
/845CVrMpNI19CvBYM/Cp69iJGh1Zu+H/VMqobp2Dcw6wH1/bgkzaksl7FAt
pybtlGCN7+0jdlcrIXn5XqtToRI8qPup8cXnSrBtrHNyXS1B2y4j61ZeFYTq
bCqGAAnOq5YUNwypgp/3+u3aNVeCZ16/uJc9owr+wpLD4pkSHCaL3xK9pQo0
l3/ofjNFgrFmrM3CC1Xgopcz57WTBJ8MWX5/am4VbITUlJ5xEvw785Q8oL4K
Ngz6NTdwlARvjttgca9XNTicSxzbye0jZoz2nOhhUw1ltuLZT8wlWDg+vmS0
TzUsHbeo9zVjCXp6n9i+Jawatl3cpvpYR4K5M7VyzU9Vw/5LaWrNGhL8YqC5
1fFxNcQEH9HxVJJgXoj9xbcl1XBgbLHnG24fsr6081RxVzVoTcwWL+sS488t
qdYrjf7A/PU6101bxNgk8r2y1/4PXFbK+dAiFeM6750vbOb8gR0ulXp/asRY
EKZTu2nzH+hpVJok/y3G9+ZK2rPj/sCLe+2jdUvFOCLhQHlBxh/QSzyTP+Mr
t8+45JSq+PAHHoy17nX5kxhz7x4LxYY/wGRcVlJ7J8a7gxmV0co1sC7aunh/
rhj3yXRlfgNrAE+JUw2yuX3Pk9nbrJ1qgHK2up/1WIwC887XWfNroOHSTteN
mWI8Vqz+mg6rgbLxaRcdb4txmvMAEMXUwM6i1UN008UYV5OZ/fJ6DSyoeuEg
uCpGjyNW+a6vakAp0HVS50UxjnVOubPvdw28fbQJ6bNifHRgXcrR7hq4a+Fm
bJwgxjWPpuQs1K2F61bbfjvHiDHtTiTVZlULcqdJiZuPiNF32Q/nuVNqId3y
3fuHB8S4p8lh+sEltbDt+DNd5SgxWkS4/9wfXgsLn6mrLN0lxtuPKqN9Y2vh
tHO4W344V0/p+sq29FqYZLR4jdNmMX672Nd/VU4t7HWaOySb28eV+vNX3imt
heIMVVOPNWLc8cnI91NLLVSe/iH4vYLLP3DZ+lz1OnjW7/nO3UvFmGpxsTlm
YB0EL1GeYeEvRtPqkaoOUAdPpw2y+D1fjC6Hq4ufeNdBjnDvhwt+YhzET19v
uLoOOhcEti735r533bbMO7IOVuy/vMR+uhhvxFwxCz5VB2MGpX/t4yHGWF/V
4YG362BmLyej9kliFEUJ6+xf1cEk9xUtFS5iLL5kPkH+sw5S+k2zLh4vRu3a
fZLoljpwHWqU8MVBjA5DrbTFavWQpibtLLYVo9GV4GGB/evBj7k7pMpGjM6O
03on29XDiU96ze1WXH/uqd3/zrMeTAessugzQowL7HMnFAfWwwSvE+ljh4jR
b6NZ3eut9XBqjMxt8QAxHu20t0w6Vg8ds+d8OcbtY/WMkm/5J9fD8sp2i1fG
YlSdFtlL+Uk9tP9wtxQbiPFvw8uKhE/1oOAp3XbX4bx9V2Zr/amHuxf0Y+K0
xPj64gPbjd31ED5tX0a1uhhlQ9d9eqbVAL9MN0pBRYxPR/N12gc1QOg7pcGn
xWKc/Pb2HkPHBug1Ixh4NDeeRWXnhsxoAHs2q3cQX4xnG3r/7L+sAZqP9Rwq
7BIh39jxoXJ4AyT37n14SrsI0ya+ulR6tAFq4GH7c4UIlz0uUD9/uQHcorfc
c5KJUGrkHOj5sAEynS6l5PwV4RqnOs2G/AYYeNHliWedCBui07aG/ebihfYt
/FEtws4Lx0SK1gZIEF/9sbZChPfv12kvUv0Ldgs6Hkt+iXDRvtXCR6Z/4Vzp
5/mXf4iwvd7FQjT6LwRZHE+Z+E2E6d6jmiZM/gunA/ofri8UIa1++WLw/L/w
Yrtyc1yBCLPW58ZHr/sLrK53nusH7lxgdrb/6T1/YYZffGvbWxE+t9aNP5Pw
F/ZaVgfffCXCn5EmE46l/wWba0WGq3JEqGl3M3jTs79gG7Ohfthzbh8/tXaF
15e/MGISvJcit8/fbLzDqIZbbc8PyMh8LMJ53j9k37v+gke/fXt3PxBhVMBe
JlcsBYXHcIeZ90T4Nag7KlFTCst14NnADBEem5VqEmQoBZ2d7uKeG1w9aUMb
LAdIQXvJBF5xmgj7lvppySykcNUzKDHzGte/Yf7p122lMO/E4tcJ/84pVlgS
6CSFb/PMd+1IEmHXoQlZulOl4NvdcTPovAifbNdd88JbCr9cd071PiPC/ic/
qKxaKIXZvDMTXRNFWGOx5Kb6cim82brnuG28CC/ZWW9OWy+F3uMz+1vGiHAo
pbbdNVwKi1+0NAzmzkG/rzuWFO+RQtEUj8oBh0VoeWx32vIjUuj3RtQz4KAI
/8w3kihOSkFTdmP4kH0iLLXIFYdflIKbTe+llntEOC4g73lPqhQc5fbnbCNE
6LuoYea2u1JIyFjxzmWHCItNj75vzZKCT4Bx1cxwEQbdS/QIzpNCzl3Jz8Aw
Ed46faCi7KMU8nboXt8SKsIqeUiK53cpZIxZPvl4iAiHn6HvPqyQglmwV3La
WhGa2+/V7/dXCnrLp2e9Wi3CT7pV9XtapaCeabqnZoUI2xrTnav4jWDw44JM
hTvHdab2Gums3AgClapuq0AuP1n1m9PajRD0fehZX38RnszMNJcbNYLcpPh1
xEIRfrt203PiwEa4cGv31hvzRHjg0O2FcZaNMHJOVXKpnwjX7Zm27LdtIyhn
VLj18hHhebdXm0c4NcJ4o/0zXbhzou144ysb3Bth0z3q+ZbpIjx9sYv/YBbX
fum1wxnTRPhueUFix/xGsPkpu/7XXYQZk15F2i1rhKeZW42GTxbhswPP329c
2wizdgs+rJwowheVS6NvhDXC4Wb/7HRnEXo56r+pimgETdG5+ibuHDrXlzpt
GN0I6kM/u9kCl89+LY1psY0wdif7bqe9CO3cO0ZtP9sI1ZoOoW9sRdz+aLRB
WnIj2Pd2ctAbI8Kr4Uofi242wk/LKr1lo0R4ZUPkMsHDRlid/5W5byXCGNmu
+sHPG6H36souZQsRDrybEjztbSMsbm5qXcidew94h3at+9IIPb17Gu8NFqFq
3PBLJ0obYei1fuUaA0XokVwVklHdCEUGx16u6M+N74CjYR8bG2FI/vHYXFMR
/tpTk93Q3gjOR/dNHWjC1fMuar6EagJr5dqKKEMRhg0qmG2m2gQfxrr61eiJ
UC+312PbPk1wsNzxkoeOCHfZzkmcZtIE+X0PPc3QFqHn6qQe/0FN0KuAf81Q
k+uvZw8VG62awHvUVt896iLc2zY5eq9dE1CzZK8aVUSYMKYoP96pCVpurmmb
ryTCcunLV1fcm+D2E42fb0UiDPjss//OrCY4v0kQ5kiL8PGddP1n85tgcOee
ZzcEIgxenBf1din3vmFjRn+eCGMj95cUrmkCj54k94QuBseH3hlYtrkJVDN1
Int1MHheRbr2z64mqPjzznd/K4OwODtHeqAJlIMWvqQUDHqcPzWq5UQTPCxd
+3KHjEE/fJvdeboJYEPmrG4pg2vg0A7+lSaYHNoaHN7AYE1pxwb6RhNsoOle
3bUMts02uC6+3wRvn2SN2vGHQRPB19HKz5pgx1rdQmEVg7f2SnRVXzfBqjcq
8r2/GTwWvXyeWkET3NBMjlL/xaCRx8Ve6iVNwP8gOBRXymCckwuoVzZB4YkJ
QtMSBgfiG6na3ybwu3SyPKWYwfl7z1uqtTaB7LHr0LFF3PtBOhJVvgyOvTrx
5cVnBge/Xb1bWUkGmy4Vl838xOAht8+pEi0ZHP8SNqniPYMJQwIPigxlsGhm
uST0HYOl9NDhtLkMRrtGmyi9YdBprOFJwQgZyHM695zJY7A52LS4Z7QMDK+j
/agcBl8P12zvBO59r3UOr58zaOxyV9DuJoMdU+5E+j9j0ML3ZZfCSwafp4zR
7MpicKZPnVzmJ4PC4uulcY8ZfCzPbpT6y8Bx4M+akQ8Z1DP41lW/UgYTPx6z
/JDJYN+lt8xqN8jA/XFiWvBdBmUxj4Oqt3H5FhXOV89gME3h/70iSgbipmHj
b9xksKCIt7v8iAx+RO3zmn6dQfW28qCykzLwiv99sDmVQXGdV1zpBRnn6SA9
eY3BnVG7e/9IkcH+uMRNkMxg7qSU+u8ZMohbr9av8hKDUVm1g74/lsElj7S6
6IsMtlQtev/tpQwEveM+jj7P4Im4vvXf8mVgZNX04ecZBr2/Wu39XiSDWf51
VQdOMRjuEXetpEwGFxIe9BqbwPXfwcnzSmtk0PE23r0ijhtPWx2ulslksPZL
XszxGAaH3fKL+90pA63JcTUTjjN44HWkZTUthw2zvdxkRxick5MYXqcmB8V5
j9SkQwzqzl8f1agjhwTjOq3ZBxls9ynxbukrh7ONB7cq7WewsSpJ3jVYDhfd
E8qfRDGYqDgcRI+Uw5qpEa4hkQy67ljwRNVeDl4ljy4MiWCw5Fd+Rx8XOagd
fdpctoNBJauTQ0w95BCwr5dDwjYGZ0cEzxg2Ww56M603ztjK5ecm3D52oRz2
vk0/oxrGjd8Y/l2XIDk8FOhk5IYyKF+rzZ+5Tg60Ni9j9wYG3YeUL/PfIgdV
XerU+PUMdsdrKtbvlsPSnqdBPWsY/BvicjMyWg57NpXoP1nNoOC04cX4WDlA
QXdq+EoGHfzHFKSelcOFmo9GjssZXFE4cuqzZDl48pRX9Cxl0LTX9T5fb8ph
eOrcY08DGLTf7GLb+EAOkY93Ht3tz+ArzeOPlZ5z+ZqNDXRbxGBk9shU87dy
sMofr6a6gMGcxGzVCV/ksDNpSdTHuQz2MS6tWVAqB32f5fnxftx6saef+/Zq
OYye2/f3Ah8GGQ0Lu3ONcqjNmZ090JvBfQ7nHz9rl0MeVCyXzmDQysigtFLY
DNk/zhXd92JwyWG4oqLaDCEmgUq7pzFYeeC28ag+zZDwQqvbYyqDVYHGHvNM
mkGac+Cm/hQGf/Ye4rh3UDO42N02q3Lj5lNIREuGVTMUjVk3LcOVwZCo4l3l
ds3Q/fa2zS5nBvOzf1VrOTeDsCrgk+cEBn9Nm2HtOrUZptpsHtCX5eabW9XS
MO9meGRcNkzqwOA5ev6xGwuaYWLy8d84jsGrc7Y8qF7WDG8X7ZtyzJbBpWWi
P2brmmHw9McLloxhMMD6w4AFW5ohqHyYyRgbBpOsr209vbsZpucXRimNZFBr
+gpZSXQztClj3A9Lbr69bzreN64Z0jP/uN8eweCD7v5LA841Q6PSnEt7h3Ee
e+o2pF5thjvjDM/OH8KtP9fs8ppvNcP9kDFjbQYxyB4QLR//qBm0n2SuVhnA
4PWg6YsOv2iGuto09nc/BkfWm2aWvmsGp4MDUh+ZMtz5aHeodRFX/+eR12NM
GLyseSQ5qqwZ9I5VTww2YnDaYv+ZpTVcfC3fkEkGDK4cZ77bVt4MLwwTrfvr
MbgJ6PGxXc3g+eHFjp4+3HjWsD/RzCjA8VLj3G/aDO4+oRw1W0MBoiljX9zT
ZPCrY5bZIz0FHLyQce+EBoP9p6eu6ddPASrJu6zXqTG4fJB1WPQwBVj5Z430
VGFwwOYHbu02ChjyZe/9EUrc/bn7FUGggKa6rqeqYgZv/E73++6mgP0rHafU
0wwOfdr/ptd0BSz7tXzGWyGDGkNvNuXNUcDP40lFaXwGA781D3IJUEDSKtWv
h3poPBd3bl72agXMkeVMX9NFY2vYigTnTQqwtWhxmt5Boydr9Cd3pwJunn9y
bVQbjZEH983wPKCAflYTInVaaFxge7S8+IQCruhd/tAup5F/3uzisjMKePtd
7dCPJhqlf2xPtV1RwEar85nPpDTemFFWFH1TASmyndOuNNAo2m3lb/5QAZu1
v3gerKPxe4GXCz5XQP6+Zw/W1tCYfWHTvvnvFBDsuPLA7GoaR52qteUVKSCH
34oOlTRu6cVbdKlMAWWh+337/6ZxkYuBxKNWARMlbjOUf9F49Mkt+3a5Aqo+
zkxtKqXx7Ul35lq3AlpjChYXl9BY/n37mnniFii4UhPy7BuN217JI7U1W+BT
2f2f177S+Gx0gFe+QQsYH12SdLyQxl/fT5VEm7fAhkCVJ1s/07jhzmYbT4sW
UAR8HBr4icaCqXX+fWxb4MOXL7XTPnD59G1d/3NCC8itbTtt82l8UH97Tbp7
C6T30Z3T/y2NAp3JATu8W2Cc5VFG/TWNZm2tc70XtsAUi6edbbk0qk/S8rdc
3gIhGdnjKl7SOG4tL0ItpAVi2dtP3z+nUSy1z5WGt4B5/6sHHz2jcd09P8fC
qBZYuvpxQjLS+Cma3/j0aAvEf2dqTjzh6g3+W3sjsQU6chM27XxEY4Os1S7p
Ugt81It2Xv2ARud0SU3i9Rawt5ROmZNJY09sfzr+fgu0fyk46HaXRuW1S+Lj
s1ugj9VkenQGjbHWnddPv22Bdcnzbve7xdW/eozPlcIWGP1dP6bXDRptn4ad
vlPWAvqHDyT3pNGoa+d8MLe2BeJi7tXWp9D4/s1Qq5/NXP9kJ839fpXGVVnl
8Z09LTDgu3fbqys0/jSwfW+k1ApxW/Kz7l+iMd9M+7eTdis8FaulJ1/k+g83
la02boVz59SfxZ3n/HhRn88MaoUOYX7bnrM0zt6/5e0n61aI2O08Y+NpGtk+
N76oOrTC88aANwGJNJbUJHa7T2yF2sgB/rNOcvX6Fkw/6tUKMz9u7O0SR2MK
qJYVz2kFWYpz2agYGvtE6N0bHNgK23S2PO9/nMYTJ2t/ha9phaU2gsfaR2mM
Vo5dVxjWCleGZ+VSh2nc2TElZHRkK4DBiQr5Qc73+iJFwuFWONayoFfFfhrj
9KeK6IRW2BTZPenzXhpbVl2+E5LUCjr2btEv9nD5JA3SqElvha1Wml/v7Kax
r94t84D7rSCnRgy9vIvGwt4udGV2K5jkBe2M3UHjoWDxk5XvuP6pP/x1zzbO
w9BtQVtRK7gOXmoVupXGMR83tB4obwXlxbf2LA2j8eq5wSf7N7SCW5xl4exN
NB6INfPKbm2FzLxTfd02cuPbf6LlMmEbyMrTFo4NofFR92VXLbU2WHehT8yg
dTQWeW5Oeq7bBvZbIh/qrqExvdTEb2u/NnCOTPogXs19P3zAJrsRbRC0QO9z
6wrOs9NJvWdsG+jqRGZXB9H47Zef5SunNkhU251QtJTGr2ZhdYkebdD+K212
bgCN1UUlM0N82yDCK6b1nj+NEyXSsBlL2qDGMDfsyiIaNfwnrbENboO2xnff
YhfQGMDcch0Q1gYVU4br7ZlHo42HmYZ+ZBuY+Syy3DCH8zyd/UP7SBsUfC03
XuLLzU+rxud9EtsgR2XQr+mzaQyWj/1scrkN/kYlho6fReN637lmljfbYKXJ
5e8WM2iMH+OVNfFRGxi8vKpm7EVjTsqErMCcNji+WqCsMo3Gft1HbaI/tkFG
LZ3f5k5j7oFCm4clXH3vhT5Vk2mk7pR/kla3gY6ny8UCN249e5/Vb4S8DfYZ
qKY/daXRwvS67fqeNhg5Pm5DujONMZ8thqBSO0glei0JE2hsojslvfu0w4wv
aBHF0tj1UKlhrWk7mHTcMVzvSOOfriO1X4a1w/DTug/n23PzrVSg6zy2HY4f
5Isn23HjL1Z7332ndrAz2cWzGUtjSPzDmWOmtcMVpaTzJqNpvPDQ4uhjv3YY
4hBULRlF4+G5dTPdA9vB8e7rDzIrbnwcvHm3fG072Mx/7Fdiwf1+OEe+jQhv
B9OSgTteDqfR6GzGjWH72qFmTZ3j9aE0XtL5HPrjRDucfVZ+PG4wtx59eGF3
8hxXz4OSLdsH0ni98kaveant8HrWeVmgOZfvfZXeQzLbwXBDXcvUfjQu9Do9
j/ecy+/W+shRplz/4AbqZ347NFv+itc3obF9b5tZ3rd2mLLi6wieETe/tX98
fFjVDreoRqcKfW5+DR42IlPWDoqYuwV5utx6sW78tCc97RAfllaS1odbvwQf
Pd8pd8DLUx5zjmrTeOvvn6nVOh0wlBVPDtHkxtefhkUq/Tvg8muHy94aNNb8
OJ9sZ9kBpUcnrhyrxo23G30d19t3wPX4dfF6KjQeLK9yvOvWAZMX8Aa2S2gc
tLQgRzirA6wuDtAuFtF4eb65Ys6iDijrpz73Pk2jb2t41ZNVHdAvoLA9TsjN
N4+q+8PCOkB1zZG6DXwaG6d/PHBpTwckHnMcPqOHwssv9bYOPt4B34y+Zlp0
UahvT13LPNsBCWaTDyh3cPcDXG1mpHZA3LDV5ypbKUxqEjq2ZXaAcaeWHBUU
zrIu+H3tBRffsXNngpzCqjdPJy/7yOU34avL+iYKf03wOGpV2gGN1z3GTZFy
8brWFzN1HTDGtnGeWQOFtteS3apbO+DwFNerrbUUfr1W2v2Z7oSgrGzdd38o
jDp4sO97zU4Iicy/cqGKQvMTlz58MekE3vQsr40VFA73uTy6ZlgnLHQt6jWp
nMIxK46FKNl1Qr94j3L9Mgqn6rTeGDOxEyaNdnla+4PC/UNkvdbN7ASDlW8v
P/xO4bHPFk/uL+qEwp2Vh/YXU+h1qv67WnAnNPqFh/gUUXjPVxC7dmsnKHqt
nG7+havPu6TXr32dUH50c7/GT1x+G/dvXhjXCXXDfH89/EDhrZA7irqkTjhr
eW1fZD6Fc+3Tbkfd6oQJoS1aHm8pTJ6+9JsldsJSxd0tvV9TyPeNOFn9thMO
TJ708Fsuhccve+hf/9YJj6DtzbmXFMrbcvbv/tMJhrM7ri15TuELp4u6QS2d
YDVp1bSBzyjs3D+1aS7dBY27Z2VUZ1GYXyt1XajVBR4pFz4lP6aQurXJdb1p
F3iKhl5Z+pDCfYdjTGMtumC7IHWQ+X0KZ0qfSvIcuiAqJs+r7C6FoStdrVTc
u4C6o2p4KoNCb1/H1wv8umDcg6ods25RaL3llPLzZV1wLydls+oNCisLLQba
hnZB7OBjPdlpFA5KTZ6RFdkFATfvKm9OoXDB7tM53ie6IFBVN27YVc477MiD
ngtdoGMQl/DjMoV+8fIlD252wcdRCrXDSRSuCRjJi8IumBZWVOdwgcK6uFsv
A/K5+rSeDqs9S2Gz7KvM+0cXJKzRzIk9TWHNTL3nfvVd8DVcNYNNpLD374aQ
tZ1d4F78vrY6nkLtbfXOicrdIOP7BB6OpfCqW/b6Iv1ucAgJMxh1gsKnYeyE
wUO64fSnGkHhUQo9feY3Rdt2w9JuG+1Nhyk0WuKaw0zqhrt9n7nqRFPomOdL
n/Dphj5Zb49m7KdwV/fYJptl3XD//uq6aXspfHLpdUFdaDd8m3h06p9ICn2v
ujVnRnXDwFpFyo4ICicnOJ5OiOPi+dl0995JYT+vUzrHrnTDkoA7dle3cf1f
cP/G2XvdYP765my7rRQuilp0NzunGzpURk/J20xh14Wvod2F3TB+pJGydyiF
R7rqXTyru+H9Po3onyEUrjVrX3e/lYvvteflsnUUtj2WTbeT9AB/GaY2BFN4
cOGGcZ/0esCu7NWodasoXHwqL2L3kB7odTJshmw5Nz52KnZ7jOuBwjsrutYu
o1B9a95JK/cesDDhDWwI4MZrfLnxiHk9EF417/lSfwpfWrxc57y6B/ZdWZX3
YyGFn8U/m0O298Dr10WDZ8ynMLw8QQmP9MClj6Kvz+dQeGhXUO8BF3pg6Ja+
r0b6UnjH4svWK7d7YHe5UHrWm0Lhs6NXnV/0QFisu4NkJoXtQyOY7i89MCXK
PSnYi8LS2EJeQXUPGHQo6XzyoPBsLy1xTnsPDFswIWqkO4UpdRo5KxgeK1Ke
X3lkEoWWpneEEeo89mZ9qHmtK4U7koI3XNXlsZrm3jYTnClcVi3xLTXlsaHb
ljGx47n6p16p6z+Ux04ofbG30pHC6vD84LBRPPbqicGpI+0pdBm6ud9PBx67
YJ90QbgthXk2vSd7T+SxHQv6HM8eTWEOJAws8eSx39ZYj2JGUXj+9hH+Bj8e
2/daiJWLFYXDxpuYGC/hsZs8L2zaMYLzL9LJK1rFY7XParbcG8r1jzk9+VIo
jw1wSTlZO4jCrQljGyJ28thi/O5uMIDCCMFX4YYDPLb6yJlO134U9rnZWLwp
hsfGOK04sbovN96n7npx+CyP3ehj33PUiEKnCYd1HlzlsUNbIwfe1KdQo8x6
YOttHmu4zbrltQ6FrM1198lPeOzgj6dn/9Lm1t9TO37dyOWx3w8fsZL3orB7
0FqXYZ947MFWu1V8dQpHf0oteFTCY8+mWTRJVCiUHPvSuLiax2pYzr+iKqHw
to8x30TGYw3MVNerMBQ6q/kENXbx2CcTC+wYIbce7NM6USzmsycnxJa39wjx
5Jk79cVafHY1HeZV0ynEqZ7HKpqM+ez0jvKlBW1CzLIQN5gN4bMzf6yW3FcI
cQnv9NYVNny2n+1vnXiZECdcN1B6y/LZH4dGhayVCjH05m1NN3c+a9A/uNu5
Xohzf+j1KZnNZ7f634/RrBFiXfG1uIP+fJYtctEtrhTiteGHjWcH89mQzMn+
ieVCrNAqs3HYwmdtWlume/8U4mnrgpUQxWcVP1Y+UyoRcvv3Uu/5x/lsf520
A5lfhTjyadWBhLN8VtsyJmrBFyEqUWuS5Sl89uC+d9E9H4X4dEXO1FWZfDb6
7LOQ+HwhXh7vYEa/4LO+qdG9hrwRYv4Q7w+PPvBZJlY6JiNXiFprKJWYH3y2
02DCg9EvhDjetXzvoVru/2MXBN18KsRhbhuoa618dtelBO3+T7j3fQLHV9MC
dsWOlH2HHgixyfSDeLKWgN1Xl3BCeleIxVv3DnnfV8COy7jRM+m2ECc3LAnf
MkLAnnkz/3jCdSEWxcWWuttz9ylD+/xKEeLsko7RLpMFbLZfonvfZCF264Sv
DfARsOUWOm0zk4Soc2tVZHogd69Z8G37OSEuUpOtNd0gYK/Z3Lt17pQQb15e
C1kRAtbE1Nb2XrwQD37h8fYdE7CLWlwHZZ/g+u99Rf728wL2S67p6OdHhOgz
qc+XpBsCNvDLuD4PDgqxdUW2c1uWgBXFa21O2ivE7Vn1vtvyBexHPxWViN1C
PJMqWGhTKmDLXJw3z9rB5b9sd7rJXwF7/sjSpQZbhUgbPr7m2CNg26/v2FwQ
KkTjIdtyj6sL2RC7Fx471gtxw/m6/X37Ctki+wW7jIOFmFM5J7LSUsgOvmWd
kr5ciHoFY+ZWjReyxXln5lgGcvmf6XnRf4aQPXXGzvTiIiGWtk0/eG6JkF2l
OLibmSfErj5a0XM3Ctm0k0/Efj5CXOl68qHfXiFb+cx16OkZ3HgaQ5udThCy
Uw2O+ud7CHGI6NIv8zQuXvIpM+kkIYZHbLZtyRKyB3qOfex2FuL+JV/DtT4J
2fR27y/tIMQnq0b3D68UsjNMlPaV2wkRv4pwdDuXP0Y5ZNoIUe1NCe2kRrHz
vhQ4bLIUoqL1/NskM4oN9o54ZTZUiNRopd4LxlCs7KVI/565EO1tJwg2uFPs
8sie2aP6CvHvxo+VfxZRbB+DwKST+kKc9P7VhKehFBuXeU+zUpubfxfH5nZH
U+yRjO5kXXUhJn+Qzr+cRLEbzuTNt5QIsTr43qBHD7n2piLDYUIhyh3fRzp/
otjwg8/vKXUJcPpOSt+5lmI7l79WvFIIMOnysI9ZQpo93KW3f4VUgEa+HjWP
DGl2domVau0fAWYrFsnZ0TQb6jKGcisXoGXQ51IvT5ptSC3+uuO7AO0fV/AV
y2k2cCZdcvyzAFVr64xH7aHZOWNYx+3vBHhe42WI1gWaPb/wtcr4HAG2G695
mfiEZlNqfEcWZgmQLTIK+vyNZmvLl4RApgC3ONRMz2uj2bSPVGDoDQFu3bZu
6E5dhn102HHV1mQBxh+6MF80lmHHRaRmTjknwN2WGtZLfRj25/tldr/iBPjF
eXpJ6maGvblZ57z9YQHOm1B0qSKRYUdfrJ42e48AM3XLuk2yGNb71uJZI8IF
6P18evqKcobNG39/4eP1AhSEzG/5KhaxRUeW3ekJEqDPW8034RYi1pD3yFC6
QIAT2saLVs4WscdXvy/YO0uAuhabbjzcIWIVELU1e7IA7yRYuO9JEbHC5Q86
4kGAZQN446oLRWzpkI+B/FFcvRfdhvIZMev16/R32UCuP+a/Pi+3EbM+el1z
Aw0EWChROluzVMw+u7Q+dqqaABPNm5dpnBKzv7MGJp/iCfBkumzXyY9idkWi
tMC5iY+GmcllqCxhP1jVmdmU89FiwqmVryZK2C9zF5X5fuLj9PxblVSUhJX5
OKqcesbHJX4jF77Jk7A3R/3a8fMGH+vjz/tHayixn24HNDFn+Dh4dUL/vDlK
LGVvHlG9j48tY1L1DFKVWOP8hm+zQvh4oOLMWVagzCr810Voz+Oj4MStxH4L
lNk7lELrmxMfj2nnJ/3JVmbtEpekTRnER9FDt3FK1ipsUm+P6FoJHx1fly5b
k6LCepQpFfau5qFStPW569aq7EPWJL/iKQ+XyC3y/V6rsm57Vas0Ynm4Jf2d
xakwNfb7h1dxZxfz8OV0ux9eburstILIFL/+PLwi+O6T2leDDXqYLy2/1pP1
yPVD8qYnGqxn0EmXcZ+6s7yXucQaxfZiA3rSF1Vs7cry0W/SXlunyf4Pwejx
sw==
     "]]}, GraphicsComplexBox[CompressedData["
1:eJwsmnk8Vd3XwO8515wxyUyJqKQMhZKVZorSJCpJlAaRQkolISUiKYUQmZIQ
DUp2pMFQGkQlaR6IyHDn+67n9x7/PJ/vvefus/f6rrX23p+e8d4BK31pFosl
q8Bi/fff//8bR3xmf1weH6pMhk02nK4d0ice/33gr0x6XG/rRXfrkxXx53eP
3qJMPh0YU7L4kz5ZdPOf8PU6ZdKWEzhHrk2f2OHPz7sok+am//70iYVMsY7H
AmVSN/TfgPrExBw/mKVM/hvN9bY+0fnvBdOUCQ6GI+qT0cdIQ7aRMsn9b7gc
ffLfz320lcnFC//96RPR6/2/JqooE5wcDqhPBoX4gZQy+W80vWh98srZW3kd
V4kc/G96B/RJTabWtA9flcie/4YL1CdX+186e7coka3/+9MnKfPjdv24q0Q2
/G9AfXL0vw/ylcjK/01Qn/j/4Bf2n1EiS/63YH3iblvxJOSwEvnfcHP0yX8/
529XIpb/+9Mn0z4YSh1do0Qm/W9AfaL93wcOSkT/fxPUJ9L/vcBUifxvemP0
yX/TUdZQIv8bTk6f/PfzFLYS+X8f+uRpyP1MrT5FxoceqXyCH7xTZHzokWxc
nuEjRcaHHvlvOoVliowPPRKKP5+Wocj40CNblNfZVsQqMj70yHIMl+0+RcaH
Hvlvefc3KTI+9IgRTmf+UkXGhx5RwZ8/manI+NAjwkJcgYEi40OP/BeulwqK
jA89xocC40OP8aHA+NBjfCgwPvQYHwqMDz3GhwLjQ4/xocD40GN8KDA+9Bgf
CowPPcaHAuNDj/GhwPjQY3woMD70GB8KjA89xocC40OP8SHP+NBlfMgzPnQZ
H/KMD13GhzzjQ5fxIc/40GV8yDM+dBkf8owPXcaHPONDl/Ehz/jQZXzIMz50
GR/yjA9dxoc840OX8TGK8aHL+BjF+NBlfIxifOgyPkYxPnQZH6MYH7qMj1GM
D13GxyjGhy7jYxTjQ5fxMYrxocv4GMX40GV8jGJ86DI+RjE+dBkfoxgfuowP
OcaHDuNDjvGhw/iQY3zoMD7kGB86jA85xocO40OO8aHD+JBjfOgwPuQYHzqM
DznGhw7jQ47xocP4kGN86DA+5BgfOowPWcaHDuNDlvGhw/iQZXzoMD5kGR86
jA9ZxocO40OW8aHD+JBlfOgwPmQZHzqMD1nGhw7jQ5bxocP4kGV86DA+ZBkf
OowPWcaHDuNDhvGhzfiQIf9bbrc2yfyfDxnGhzbjQ4bxoc34kGF8aDM+ZBgf
2owPGcaHNuNDhvGhzfiQYXxoMz5kGB/ajA8Zxoc240OG8aHN+JBmfGgzPqQZ
H9qMD2nGhzbjQ5rxoc34kGZ8aDM+pBkf2owPacaHNuNDmvGhzfiQZnxoMz6k
GR/ajA9pxoc240Oa8aHN+JBmfGgzPqQYH1qMDynGhxbjQ4rxocX4kGJ8aDE+
pBgfWowPKcaHFuNDivGhxfiQYnxoMT6kGB9ajA8pxocW40OK8aHF+JBifGgx
PiQZH1qMD0nGhxbjQ5LxocX4kGR8aDE+JBkfWowPScaHFuNDkvGhxfiQZHxo
MT4kGR9ajA9JxocW40OS8aHF+JBkfGgxPiQZH1qMDwnGhybjQ4Lxocn4kGB8
aDI+JBgfmowPCcaHJuNDgvGhyfiQYHxoMj4kGB+ajA8Jxocm40OC8aHJ+JBg
fGgyPiQYH5qMDzbjQ5PxwWZ8aDI+2IwPTcYHm/GhyfhgMz40GR9sxocm44PN
+NBkfLAZH5qMDzbjQ5PxwWZ8aDI+2IwPTcYHm/GhyfhgMz40GR8040OD8UEz
PjQYHzTjQ4PxQTM+NBgfNONDg/FBMz40GB8040OD8UEzPjQYHzTjQ4PxQTM+
NBgfNONDg/FBMz40GB8U40OD8UExPjQYHxTjQ4PxQTE+NBgfFONDg/FBMT40
GB8U40OD8UExPjQYHxTjQ4PxQTE+NBgfFONDg/FBMT40GB8U40OD8cEim4OL
tJdKShHZu+kjHLUB2JDuVqx6QJKMPSn5imP6D7gd4bOOLpAkkqtW1JSk/oPw
6sl5s8ZLkr/DGwVNH//BvNtZS4OlJMm0gLIXP9UGocLPuP/aXwkSufduucy8
QdDQ20dmdEoQ79Wqy05uG4SUe7FO2s8kCGV76+CK2EHQb1KUeFojQYKpteti
rgzCyGqls+/LJcj1+I/JAzWDYPZiYYhCvgQJe9c5c1z7IIxXviZjmi5BomZ5
Re/rHYQjv0esVc5IkFW94iuz2UPg9/plVibWqVi8dVPp2CGwslioRo5IkPIL
sQrUpCFYkrJneFOoBOmPG9+7ctYQxL6LGh0YIEFqld/5PHQaghVGA21ftmEd
tzaf3e0xBHZuwQ9KvSTIIvnjsVu3D4HP+u8/m92xbl+5yd8PHYKZk6wrLVdJ
kF0Wniujoodg4vj3ae+XSRADz8qAR2eGwH3c8r81iySIVrJv9enMIQhLVrv/
fq4EMe3bafj76hBs0jlVNHk2jj9RyaPz1hDok6qOghkSZOdEB+V9dUPwKan6
18rpEuTLg0ad8mdDkHf24UOjKdiXuldcuPR2CNL8vpfpTcT4brwitP86BMFr
zGfPHi9BVh4tmZHaOwTN1bHGYToShH8q/0YJZwjas4eD3qhjfA4cPhJDD4Od
sukSV1UJkjXp1fwJ8sOgPcLl/VCUIDm3Jd1j1Yah/O859gU5CaL2t+jZbb1h
MFl4mucthX7sivfeMh6GGpX5KQtoCeK/eemHmOnDsKfh/WU7EZus22ftP8l2
GOYH58k68djk17b2tdkOw+CzvO7hzmE2qSN9OX8dh8HTSu9z1gCbLHicb6O5
chgK5l+J+NnLJkfsJrbpeAzDUWHFM4duNvEfV2Eg3DwMSw6UyxT/wD42/8Tl
u9uH4XBsc+hE7IvRskseuu8Zhu493wJLu9gk7pNlZ/v+YZj8L26V4wc2SVs9
xXxWxDCEphqc+PuWTcyd/X8fPj4MwaAUdeUNmxxSnW5UkDAMbQMSNdtesYny
OaWemynDMPW2572Z2GfnPnObVZw+DB6zT0qObmYTm+3ThLE5w7DxZMRk7lM2
2b8ib4xL0TB0LF/6oPsRm+RaXV0tKB2GfrMU3191bCL55nf02VvDIKm44HY/
YZPa3Wlb1e8PQ8MCnU0S99nkz9qZV6MfDkPeg50S47GP37kzXvyxYRgk3O6t
XXybTZp4SyWNXwzDzrBTMqGVbKIxq2rd+rZhGN+k0HK9nE1OzxoVf+jDMOT0
/Nzaf51NZjX2mSV8GYYZQsmTs6+xiWb5hYfxv4ahKdydG1+E8RaMfxbeNwwf
pCpDf+I+4Xn4R/36oWFYkZXW4HSFTbJnfR83hT8MEXM1qyouoz8XmeXdrBFY
7pyhPDEL/QgC76ZLjYDy07aLlzLYxG1ZbRPIj4DaSKqxXhqbfKnf+O21ygiM
nXfjeG4qmyy/nLVlg/oIrLX6GG9+jk2sO7Qvv9EZgdlrsxXrk9kkKOjJyHyD
EVBqMu/yTGKTZFOb27nGIxBw2vedKIFNRpnUWXJNR4A/4cKb3FNs0ry7/JaD
xQgMFqZfX3GSTWRfbks4bD0CAstsBzqWTSrtj4mv241AyWLjHXei2WT9PckV
bxxGICuoVzrkGJuozg+q7V80AhUfv/Gsj7LJp8Sec/SyEXjxVtdQjPviAsO1
o2RdR2DJlCrfxnDMv0Pb10uuHQGW07fL6QfYpKf+FRnxGIE58x7WBO1nEzX+
sr1dm0bg5sqd2c4hbPK5sqSgxmcE/kx9NXXqPsyXAtmUlO0jcLr12VKVINxn
v9/Z4b17BC5J0l+4AWzyVOmAx8S9+H6j9vff/dlEandw8qfQETh2+6B++07M
PzX3+WfDR4Bj/+x8M+7TR3R8ztkfHYHoOK9pj7exiRE35FZXNK7nwM4XD33Z
5Im8QcuBkyPQIv90+6MtbPJ7zw0ZhdMjoP3uz9fGzWxyX3VB7PnkEfjy/vO0
1k1s8lb74T6t1BEIiwabzxvZZC2R+peSjuszMewZWI/5eLB5olz2CNhdspol
7cEmt269tAi9MgILrJNV9NexidK/VzYfCkfg+Nf3m2etZZMZO9Lc7UpGwClT
X9t9NX7vJFt5thzfL9019eBKNtm9V2fH95sjkGM1Ki5rBZsca+WdM787Aq+r
RyY8dcFzjS93XUjNCGj88vo9uIxNOm7lNFXUjcAp+S0tE5bi/OfVKfx5PALT
1fc/WePIJtedtlrrN41AqsO++pOL2eTu0e9blraMgOrXyKrahWzC8egr3vN6
BNwCJ6QJ57MJqEdNOdM+Ag9PTVw/ex6bZCVIcoo7RiBy+dXeg3PZxKDKenJt
1wh8O6/jVGPPJmxq8dsXX0fgYJSZt+QcNkld1qzd8XME3CU6prjMZpPyb2+k
P/WMwPxIn/QLtmyyWu9HedffEfAvcCz8Yc0mExsE5u8H0fds5yU2M9nEPvbc
hRbOCJyUDwiIs2KTTV03hUQwAi6i32M+WeA5aubPPcUsDuiMt55ma84m45Pn
yiZLcIDqoiqTp2E+L/N9s0+GA3IO0zP+TsX5HU3odpXnwLWZHZ3L/zuX7T/p
MVmZAwPUqj1lk9mE6iBWIlUOrMpVXaY2iU0+vJkR16zOgSav5q0HjTHfleN3
p2pzwHGp550vRthPE+T7PPU50PXtxWwXQzYxCc/UGT+BAxaNm75XGbDJ9Fft
Uh8ncsDNd0fZpPFsYts3dC91Mgc+lB5KuaiP/Vf6k7OLGQemj3KJU9DDej9j
+URszoHR8rfiInUwn5NsZl2bwYHj26tOc7XY5EpDb9laWw58+nY4MUgT+1GP
3ByBHQe2L15+/I86xiOD+zNjLgfmuF/w3zGWTSYf+FQ7ewGON9Rj92sM9iuJ
K22tizngp8bv3a6K+0P4V8tdSznwo+/soR4VNll4VfxF5MKBMPWrnwOV2eRe
tvpg/EoO/LuyTGNEkU0ueCsHaq7lwNtdeRpHFNhk4OiZLdnuHJCdSnfKyOPz
lfLvjDbi+1rrvc/KsYmhe2VnnhcHntYHZY+XZRPXL3Hhhj4cUNW9crZUGvuJ
q8f9S9s4EC6lau0ghf3o+M0StZ34fpVTx15JsMm+LPa6E7tx/HjOvm14Tp5t
u/chdw8Hcn+ukxJSbPKiREq0NZgD0lr1FmdZbMJ1TVR8sZ8DtMyuIVMxTQaS
KsTW4Ry4zz3j+FhIkxe63e/SjnAgXS5l8hYBnpsFRwoFkRxYevlzMotPE6tL
Z/d5xHBgTD/raCaXJoe6xi2sPMEBzcATf4BDk6kqgxMU4jkQ6Dup9dMwTXy+
Vmp6J3JgeGe2ZfQQTZx8f5hVJHOgQvRQYvIgTZZ8/LKTfZ4DZdIHFrQM0GQ9
+dS+/CIHjINu94b206Ri379DFzI48LrmhHjcX5rI2sls6criQGS2zN7GXjx3
c3pOG+ZywP+M18LQPzRx5iyT35rPgfyQ5iDDHppwbpV/zC3iwDS7tJGXv2li
lh2r8ukaB54cNmqJ/EWT+FrNQq0yDniatXEsf9KEF3nmmmsFB4asJ+/+/p0m
d5dTE2NucUDKPN/04jeaPFvopnm7igMTJb9NX/6VJsfe+CX8qOaATF5sqOQX
miRt640b84ADl6oXCO99osmD3igNeMiBjd5v7wd30WTfiZJZ2x5zIKlZ9c60
jzT5rfSKc6qBA9dVn/38/YEmd3Lnupc2cyCms9cpv4Mmy+aaer9o4cCGSds7
fN7TpNamXPPvKw40i2ZfnID3nomP3kTLt3HA1ybo6Jd2mtgciyme+I4DXDA4
nduGz/8+l2z/gQMJL/3J1jc0efzi0dzVXRz48vDo6MmtNAnovH9n2xcOHHma
Etn7iiZ/+CoSYd85YGfTo1Dxkia+jXOMYn9xwKHtRdmBFzShR181SOnhwKYr
GTvntaBvwxIqq48DLVdKbUY9p4mey/HHBQMcmHsteGxrM01qbLeEXR/igPb0
zXRWE000V67XqeAgj+7n7mykiaVhSOVNPgfYocU8mwaaZFbnO94SceDU2Qm0
9FOapMm8/FBJcWFbdJ/Cm8c0UZ1YH1IuwQUf3XLtPLznrakHzWvSXLh4X21S
aD1NysL6nl6R40LxtGZLx4c0UVTcE5+uwIWBoGRbnTqM/5sVfknKXKi6NMXm
7wOaFInlNkWpcsHzptfUeoL10DEqJHgsF7yiJNXTavAeaVla5qPJBdfgwYE9
92lyImbh2JU6XCjcq1TjWI35sF6uYI4+F3Y9hDCDe7i+GLOdxgb4/ddgfUEV
TTb6vdqiZMSFim2F19/cwfXYyp8bMuYCvGk3Lr+N8VnUKfluMhfGJcjGJNyi
iYylw617U7nQfnnxk503aSKeqV+SMZ0LL+9f6XGsxHvvxjW94ZZcWCM5p9+k
AuNfe+Ogx0wuqA+Zvpa5QZP0x0L3mbZcSFialvwL770+a36fUrbjwpOfN6Y2
ltJEWdFQ45c9F/g3CrKuXafJ4RhHcY0DFy5HlP1OLMF77cE/C1MWcMFqcJRc
8DX0KX2+z28xFwJ28QXuxTTJfvlAPMuJC1O+P3kAV2myyKkzbJQzFx5/rV07
sQjzvdl187vlXFDymFOlUEiThK6QO/kruZCXkPR7KB/9uWdE713DBWqU3vfO
PJqQBLmnc9ZxoSFi0dUnV2gy6zg3Rmo9F1oq9trcyKVJuEFabfNGLmzYrnrq
Ug5NZi4aeyTZiwtSjqm5Jy/TREkmtsZtCxdEL8IiQrMxn9rYx7W2cuGWg5We
bxZNvuQmt7/344LE0SXhqzJpMk/e5lbaTi5kKdtdmHcJ+1HYTyOP3VzQHE7d
a5FBk38uycbqe7gwvvCP7IR0miTK69W83MuF2VSzx5g0mhwM8u07FcKFpgnP
fKQu0uT7lTl3F4Zx4WTQqYncVJqMXh1kJDyIfg/kX+o5T5Py14+m3zjMhd+f
ahu7ztGkeunwx21HuWDhEVPcmoLxb7gxQzuKC6bxGdB4liZSgUVWzTFcCFe8
fexBMk3+xh76eOgEF+4uPRF6+wxNLpQ8sZl6Cp8/9ESzNIkm+d/0579PwPmc
m769IJEmwrtKVGwSF87aRvhkn6aJwVbdYMuzXNC5EiaXlkATtY5H2R/OcSGo
8LN7SjxNIociT8Rc4MKCC1GuiadocjL6gZlZOhfm25n+jYvD/A/uTn59iQut
DwqtYk9i/n/yvhuWzQXejRbd6BM4P7Nj+bq5XNj3O7QoMhbraVK2B8njgu3h
sLcRx3E87VFtmwu5oFJdXogXRRL4TUafLubCXl0JrSPRuH71DqvsEswPC9dJ
R6Jo8k2GaEEZF+SzI94cOUaTxX2/Xr6/wYUbo8PHHY2kyeWh2E2hN7kgYzpd
6thRmrxc+ahW5Q4X3kSciomOoEnhpnpR0V0u+J04lhV7BONTnKM2/z4XPp+X
W3XqMI3ntTDZd4QLL5o1MxIP0aSu060joI4LHSrFh1LCsf5vL0uUeMSFGsma
fxcP0mTcd0/j1CdcWClYKco6QBNqYWLO5EZ8vm9Hen4YTYy2fpC618yFI/vl
m0v200Qhc86qZS0Yr1o4fTMU61Un5+T7l1y4H6P0+X4ITRaM8Eq2t3LBSRT7
8HEwTbIcptYOt+H8O+7OeLGPJo26uo8i32G/WVRl9X4v+mouuKfwgQsZj1LJ
tyCM54PC/PMfuWDkuLv97x6adJQMxo77jPWuvPqgIBDfd9Hdu+ArcolvgQyy
c2/OjGk/uNDDJ55qATT5ceyiROUv7JfKMRkGu2mifUfcYtvDBeHsti3T/Wky
9lBSenUvFxyF7aX2u2gi7yW7fW4/FxQEZcecd9LE/LKOTe0/Lrxixb3fsIMm
e+eFj5o/zIWPfxJu7dqO75dv/VrLwXy7/XvsIT+sr8Ln9Q58Lmh5NXPit9Fk
c4FyaY2QC8bd2zZkbsX+dMbmih2LB4kb/swt86XJlMEvebdpHghKzlyp86FJ
yq6rNy0lefC+OeHEmy00OX9nwptr0jzgJ2j1/PLG/K7/IGUsx4PpxYFNws00
eV621SlTngca1c2TRiO7/lh8eawSD8TTA9nGXliPetLK8So8eLUkdZ3dJtz/
dk9MocfwwEYl1mSlJ853raFl6FgelG44FuS3EX03Huz+rcGDrurnM45soEmV
Q27NRm0efDlasefcepr43VUpe67Lg+qiA0YlHjR599zqwdxxPPj2a9eKR+40
uXn7QH+pAQ86L7b1d66jyZwNzvPHGfHgZ7WMLMcN+4eb6u0EYx40DyxPUUFu
kZvuKpjEg8q9opQpazGfstjK2015MEF5m9yiNfh+je6h12Y86DXu7PdajfFe
M1dirjkPvPPuLA1fheclAw+7IksebBOuUE9difGdcypTdSYPHo0TrqpwpcmO
zcbTwm14EHxUg3qxAvNpRVjPl1k8YMmKdXuXY//qaGp3msMD3hjFolHIvD/b
h0qBByeCcnMnudCkISll/th5GE93A4Ulzhg/YdLDAwt4cHTHr89bl2H9XrgU
1rmIBw+vbDCKWUqTh6M4WxwcefB2Z9erK05Yv7Pbo3KW8kAq9N2fekeabPUM
+SDhgvFuKwv6vgT7g1AqwHcFDzb+fbZZGjlTdHdW/UqMx560KpPFWD/FDx0M
1/AgY21kuNMimnTfc46OdOPBlq6+vF0LcX9bf1Sqy50Hf8+42p5eQJPbpscf
2W3gwSjzsZbl89GPR9SjVE8eXLt9Lbl1HtZbapr0oBcPfDed8OA60GT/lD8n
XbagzwTt47rIp/6ecy3w5cHtrjaNeXNpEupbsYHyw/npWCptA5rsKvG85r6D
BwsscrafsqfJ5IziBWW7eGBvm2lcPgfPW7fKJ8gE8EC4I3NJux1NXODYUs89
PHg2TrdJNBvzc6ZZ9Y296K/lTJkR8sZtD8JkQnhwQSacs2wWTTbtXBK5YT8P
Nu9ek7XPFuv9elPb9QM8yLqTXpBug+e9Q2sO0od4YFDeolxvjfuv4If/6iM8
SDXd0/5nJq7f/njplaM8yJEWi8YiO8y1WjB8jAc/TATH5s7Aftj/Z9KiGB6M
O9C9dYcVnl9mlXmnxPJg7fcV+WctaeJPhfV9OYm+3MoW1Fjg/m9u/8I8HudT
dsb+tznuH/dHZI6c5kHCq4Nn1ZALiy6eb0zC+k0aXOgwnSaf5bUOq5/F+FVE
r/SfRpMjatuqvc/x4OXg7TsXzGhyVnXP2mupPCBcjYOPpmI9HzByGrmI+bLW
/Nw/U5pYfAu4MDcD4xWbIDce+a3erIUnMnlg+q+6zWUK3kcMd7m8yOZB3wdn
YfhkjO/knkqNXB6M2dt84OokmvRcvhS+KY8H1vealr8zwfuFw9acKwU8mJ3V
cVAW2UA8YUp3EQ+GuhJENsY0uTLu1pjp13jwVSOkzW8iTW7ZCr32Xcd8um0k
dcEI+73FS+XbZTyYImVx8qkhTUyclI34N9CH+vQtvAk0adJLvDTnJg8mva5M
nIK8tMTk8JHbPFj81330RgOarN5w/SGp4oFEz40fCeNpsnB4JIiqxv6ivEH5
wTiaeN16fcKhBuMR0B33Tx/jt2ys3NEHOJ9OvvtEZM13cYM1dTz4PGJ8wF0P
+4+AdhLV86BcbVTPKV30+XzxKLsnyCsdrhMdPE/+NbQNa8B8jtlWN6hNE/7R
La8rm3hgt1DbZBKy0LzxQ/8zHji+53Vs1KLJulkGa6e+4EGL85VPZzRxf946
1d7vFQ9q3KpmPNGgybWxpecut/LAxO9du1CdJsnzd3l1tPEgNiuvwRL5x1GD
dLV3GM+XRG7HWKxPyTNOLh088ItoTM1Sw/NC3v5dMZ3Yv99s39c2hiaPPp+h
73fxYE4pZCgiG31KUxj6zIOI0/2jF6nSRC7UOWHKNx6YZRm2HhqN/XCyV/Tm
Hxj/isNfKlUwHy3j/p37hd/Py5vTq4x+o6LeNnYj+8z7MhF5wmOWDauXBw2t
vFeblGji4XNDyeovxmMgVOmCIt4Po1w2bxvgwbJK75T//p3mutqxqRcHefC4
wsdXHvnXU1Zw0zAPJA1NjiySx/OGXoiNiIP9/bnb54hRWL+eifun8XnwQTcz
4a4c9uNs/gwvIQ/C5YqODctiP2z13pMo5gHbxOiBOXLF3YAphOIDN716kb8M
Tez+NPj0sflQYzB+TKE0TXZ/1NbTk+KDtYTI5JsU9uNvMuuWyfDBU4cdPR75
mLm16gE5Pgy//mjsKUmTbe+dVuTL88HCaIFKmgRN3D5+V3qtyIeNiV1z29k0
iTK4tpKlwodzhltvqiGvDbbXNFXlw6GwmD2raFx/yiwfNzU+cEr+7Umi8D5q
MdcqUp0Pn3d63XrOoknsn54TxZp8eN9xxEER+eiGD75vtPkgeUNS2VlMkeWK
156Idfnw3CDP4JSIIvlxw+Um4/hQ+1ktrFFIkQ/uq4xcDfjgOllOdRTyMuH6
cWGGfCgutfnrJKBIDj8/N2sizu+qm3IcnyJzO5vLH5vwYf4z3b2NPIqEWW1Z
2juZD+ZL5mnII39NEeweM5UPyg/Dxcu4FInPnao3axofMrZGmyRwKDJD6YT7
JnM+nGkek/x8hCJHk7PGR1nyIVbxq70KsglLMrRgBh8GKounrBqmiJL1Io8m
az6I6k3cU4Yosmfav8Y+Wz6crxz9uG2QIn0jF5pG2+H8A4yCtZCv3368YYY9
H/xX6GzZ+I8iqyplDrnN5UOz8Y3ErAGKaC7/OTVsHvq1yhN+6adIg1R/wMUF
fNAzLi80Rr57uHj+3UV80NA5e3bnX4rUhucUvl/Ch9BM2fvX+yhi3LPxMt+J
DycLW4wGe3F9H73NtJ35sPtSfqMNcvsZG5dZy/mg4+x8/dAfiij4+9Durnw4
3BvRUttDkcn0zqWhq/gQbUhPk0FmqbVMSlnDBztuYoNzN0UkLoy9VO7Gh54P
fy4n/6aIYgUpeO7Oh2lFb2+9/UURc7LcqWc9H8akqcmOQ/Z3XnBMxpMP81Zu
Obf1J0UOTtBbbejFB63WqE3XflAkaP6GavDmw5c4O5/B7xQ58Su8xsOHDz/n
OufORn6QIPQI3sqHa/oH9I99w/X89kg87Yfzr4hpbfhKkdBBZa/CHfj9r5mP
RiM/+HaxoXYXH3Lllvd7fKGI1Oy9Le9388G2JnltzmeKNFWqBg0G8qFNvmGo
+xPG23Pouvxe9LPm1jMrZHZU4knDYD5orx3/6VAXReY82EDbhfIhzviZ6eOP
FEnntaivCuODul1UmTLy+c1bGrcf5EPiJrkAj06KPA0+oRtxCP3eNPbN/UCR
vVK3Fc8d4YNMdU5ybwdFvlhuybx6lA+/Fy3i2SAPBoqek2N8UD3clnrsPUVC
ogRZrdF8WPBZP+DZO4pknnw++vdxPixc8jNcE3nv8E8j0Qk+OLzlPvB5SxGd
5DvvVE7xQXq0nn1pO0U8osvMjRL4sL1Wr5/fRpHWZXOn2CTyIUb+0bvFyIfr
Xz92OsOH8T6dvOQ3FHln8kF641k+sBIsXLtaKbJZ6XH37nPYPzLjP5giP9wj
3huRiusTVGWGvaaITdFAVtJFrG/3mPOPXmH+BcvvvZzOh1137j5URQ4buvW7
/BIfZu40Nt78EvP3+iaZuiw+hMifu1/ygiIVSf5NLy/zoS/m9UlBC0Xov07W
n3P5sFq5NM4J+Wisl2N/Hh9uTBomqc8pAsfGslmFfGi/tG/yj2cUKd372kfx
Kh9uR3Mfz0DucqcCdK7x4e2cVReimimSl8M2mHydD3UBKy69aqIImepw2LqM
D77y5I0BsvRC/agFN/iQsGzPvKBGfF8+beVayYe1pZafHjRQ5HT08oSNt7D+
RW/KVZCljm1P3n4H+8mCKbc2P6XI4ts35gffRf+vWb1lT7B+byRmRlTzoWmh
iRuN3L3fOz+uhg9VwUEDKx9T5Fz0yfXnHmD9RJXW5DyiSPWz7fey6vgwo/XG
/cF67Hd1Xg1F9ehHyaVvIXKSy/Poisd8OK7j6nr+IcardUxf9VOcr/Hprz/r
KLLALlHqcSMftmW8K5iFvO9LZtPzZj68niJ16VQt1tfVbIf251h/D77WdT6g
yKnBAd+uF3zYEOeoZY78JvOv7c9XfNjKkc4+RihyQHmkuq+VD70V/9ze1FDk
kKn3wHAbzre4y34S8uON8W3Ct3wokM5ZE36fIjLJr/wlOvhgYqaU/ryaIpVz
T1fKdeL767gqE5C/bda6rtzFh6BC61sh97C/hz3zGPuZD2xBRlzDXYqMOyNx
R/srH9aMoU/rIffNVWsY950PkTG2D4KqKHIhd12C0U8+JI3XMnh8hyKm2yZK
Tf6N/bA3rEwb+d79VnOzHj7YWEwLCLyN+8HuahWLXj74+Smvr79FkexHlnkz
/vLhyeLBfVrI4/MT+mwGcP01ZfcCblKk6PCE3tmDfNg/rG9RX0kRv2WLL9sP
88Fr2dhWLeSiLBd5Bw7mm9uuK4EVFLmWEW86n4f763fu5Uc3KLKf48ZeKODD
FeG5Zh3kbC4raZEI879N22hvOUV0D79vXcwSwPuvXoVPyzBeHNuXS2gBzG2y
9xiH7B+wO8ZRQgAy2xOsQ0spMvZYw4CjlAC8Gk0cnl2nyLztmepOMgJ4Y/0j
xAg56O+cIUc5AfROzGkPL6HIlIjhOEd5AbxYMHPr62sUKdPU7FiiKICvgQf0
TZEfrhv6tlhZADurHSWiiinive9d4aLRApgWcHhMx1X0C+omC8cIwFA4sNwK
uWoSz2v+WAFIKEfePFVEEY25L1Y7aAiAjpRa8q0Q95upv9mgJQAfz/US9shn
7M7sttMRgNmn9d3nCrD/rx2bYqsngJaQL4K+fIq8YNeFzhwngPq7zTaOyF6B
X8daGghgfvjwpct5FGnc9ihomqEAPt2wnSa4QpFN6yripkwUwOL4vb/WILus
4m42NhHA680RzddzKeKu0DVkMFkALnfs3ssiB38sX6xnKoBTjtGjfXKwXz6+
66ZpJoApwzP33r9MkWK/BRPHTBeAeYuZUAM5Uf7cDUULATxVcyrdm02RjTlc
sYyVAH6abz31LAvX9/DWKPZMAUje80qahOxUqtEmsMbnQ9VrojLx/S4+3sO2
Ari32k+t6xL23+mfr/XNFgBrt/nZ2cgjSW/v/JwjAJGs6+zzGdhv1iXFfAIB
6Fy8IvcvHfuV2oox7xwEsLdKgV6OvFRyw5aX8wVwzNxv/NU0iqxW5u9tWCiA
333JftLIK5qCFtUuFoC6cmDblosUmRou8/6OI+bLm/f+5ALWozJlUbZUAMKS
m1N0kQ9Nyl5a4CyA6eZdygdScf8bM9Ukc7kAErVtdNvOU+Ryy8/HKa4COLzm
0gorZK9RGlNOrRLA0d6BoqRzFPk7QeQauUYAlN5Y074U3F8nd9rtdxOAwvyf
r5Yhz/nE6/Z3x/h8dbxcdJYiG+6d27RlvQB2lGifl0E2+PLv/LqN6CPEvnxr
Mubn9NUpzpsEsMo6+d/DMxQZNue6zdssgAEVvscE5D1TDLtmbhFAubPbz6NJ
6G/MWLMpvgLIdzuR1pWI/eKi0jz9bQIIrQ3aB8hW41x1VLdjPBYNBV06TZHn
NVrVUjvxfTUD54QJFLnpWGzI2yWAkunOXRuQfy1cuOrPbgH01Hx3uRdPkZWD
ho5dgQKQup39WRt5tvNJqVdBWJ/HvdIOnqLIM6oirn6fAIxrJcPex1EkNryr
/VaIABbq7js4G7nqk3Nv4X4BcIMSLqedpMg/pVlNaQcw3sS6l3+CIsezPgfF
hwugwXCV5wbk4R9Rnw8fFsCGL3UD92IpsnV4o3ZghAA4Xv5XdZG1U4t0N0cK
YMjQMvbwcTyPrsn/5RolgJvtnNiPMXj+CU48Mi9GAIGLL1+bi+zIy/5oESuA
wY2qw9nRFLG7oi434STGZ/J0bzby4yFT8ehTAtjY0dHvE0URucm6NXQC+nwo
zH10jCJrYYLTwGkBHFoZetAEOXYgLOtTkgDCNM2CT0ZSJIKsr21Jxvk0SJ3p
OYrr+U6X1qQIQMn2+wsX5Brvwu0l57EfrSmzKougSPRgbF/6BQGoWjpXqSJ/
0HnvEJcmgDF0pnfIEYq81nvrFZaB71M9NfXtYYr8Ed9dti1TACptXC075OOx
9yTXZAsg8n3z5MxD6GOB6ql5OQJwePZnA43sEMn5OO2KAJwOQplvOEU61uRS
uvmYP00Fxk8PUqT8nEu/bKEA7jQqEVNk609m14eLBKB7yeNA4gE8T5wPn/2l
WACbYgPWDoZRxPbj7nPPS5B7rFavQ/6dZ0fulgpgq2PS3nv7KbI7W+dOfjnW
7+ydFeOQHyxZeDS5QgBVhwrHRodS5POHHo0jNwWg/M3i4q8QzMftjhE7bgvA
xLfX3gX5dVXirTVVAihTqJO4EYznuR2c+3PvCeCaXGq3OrLtu8pzU+4LYEXu
6n/h+yiiaiGyH0sE0Gjfpf15L0XUfaVus2oFMN7DwHcx8qppbLq7Dus7iX5e
HESRkrGTdFvrBXAyw899NLLVzmLZmscYr+V2Evv34P69+MHjgqcCqDvr+/xD
IJ4vE9PczjQK4HpIU9V8ZGnO7jsHm7H/aLg/KgygCIez+4/PcwGY3v7Xr4R8
+f2zf84vBLCvJGpOyG6KKFc8aJr5SgC2uwcLOvyx3rwP7NdvFUBa1BSr+ciW
KVNGpNsEUJM6+mPhLvRRL+34t10AeTvPFCojT7Rz2N3+DvtVe3Jy6E6KWCjK
bSMd+L6X4vTOHZhv+mctCzrx99tq6hciqxuovD7dhfVbc1fh2naKFJwrXxL6
GfurVue+McgfmgqTPL9ifJ8r8Q/64Xy/GF9f+F0Ax1fOyvqyDdf/dGO26U/M
D9PFPkuR6+3C/VR/C+AbNW7xja14X2m6IcHrFsDVUyVLtJFt3liFdP0RwLOs
Dr9jvhQZEzet+lGfAL5MOpvf7YPn3+5Xb4v7BRAypUZiNfLkp65NZ/4JoJ0s
jri3Bfvdk/az+4dwv9TV0DJCfr0x1dJzRAD7T2q9jPemCP9FTcF8LubLTtuC
4c1YP/aHB034AvhlvSl9EzKVRKsrCgUw42hIyRMvvL/GHlT+J0L/vds7zZEf
3lb/1MYSQqmdoWnaJtxfYyVP3KOFcN4h8bwEMm/6XplsCSFo/0wdt9uTIqNr
EzZFSwlh0HzS47aNGG+9mITtMkKYaG0a54DcLIhJcZYTwjej+F1XN6C/3/f3
mcsLIXCe9U415BeL15uqKQqh/7va8SPr8byx7MQ9jpIQvI+NIb88KBIuEWLU
oSIE3wy9sauRbVe6bKtRFYJJi/6J++7or9c+8rKaEBY3sTUnIX/cui8kWl0I
RW4365PXUYQ7XnuBn6YQfJwnnBa54X64flO3k7YQLmbMDN6OvNPYf9dUXSFs
cu4Ifb2WIj0BgY+V9HG9IazzgHxi5Kygf5wQ3i4+/bJoDe7/66TkXxsIYYVE
8OSxyEMSf4cqDYWQyb506ehqiqQtPlR1fqIQHpQNm/1ZRZFj89+6h5kIoTdh
5/t1yImDZq89Jgvh4LRfOQ9XYr5NK5xkZyqEe7M3xE5H7r0c5KFrhvEIKItN
d0WfrZVbRdOEoJ7emiuDrDo5w+WjuRA+5lR27FtBkYB3K0cTSyEcO2w//dNy
PG8JWOVZM4RQOXNjpjNy+pEXU49aC+HAb9GkKheKbDHrjd5sK4QxjcotE5Hr
r0VUOcwWwlediKRkZ+x3h8obx88Rgqv1rN0s5L/c4jsUYDyjTLf6L8P71roL
UZ/mCkE+ckHYu6W4PxVnmT6YJ4SlNQH5i5F1v3aXZS0QwvPOtL8VTthPn+aM
iVgkhKiUm6sNkOvo/tWblgjhVtG1V6cd8f2qgiB7JyFQnN3+wiV4Ht3wZ7fu
MiFM3f5z/E7kLRp/lgicMd8E0v3tiykS6T2Ber8c50PuvluEnGB++/wdVyFk
tPd3VizC87bHK/nUVRiP0FShAXJcQrpXyBr0/TljZtJCrMdNs5NXuwmhJvDv
CfECvI/YtuVauAvB+eThEX/k9J3nU5TXC0GycOaRjvkYT/0c394NQhC6SY9f
itztOV6tyVMIEZYfO+7Mo0jLaNvcQi8hcH8Wl5sg36VVVI97C+HDzE2Xzzug
79bnm318hJDY8/Xqf/+fcq5KeqLDViEs/236PHguRX7opGfq+QlBZ/xE+W+A
+TxnOIG/HfPpTI33auSf51s823eif9efL+vsKTLX0lWp0l8I9kdOb7BEXj2U
kZUUIIQZK3LFl+fgeLkdo3fvEYK/9Nh7o5H9fllsddorhATOq6RIO7zPLH10
cWKwELYdb44YmI3nact7pXQo+jIeiPVGnvXHtqBzvxDObTQvejkL+2muz9Gq
AzjevQNf5yH/9N1sdy5cCC9/VFvfsMX7+/g1b/ccxvo/8ztnAjIU+qxzjhBC
XsRfk7M2FNlxveKOSaQQlhyreSSBPPh0u5AdJYTi8MWHgq1xvwgsmPAxWgjS
nvuXfZ+J/UB01rTquBDeGc+zckPWKFulkXJCCB2/zlo9mUERdoHMj4A4IXTX
ejnbInd/b0t1ihdCX1fK4SIrimxf/W2q0WkhNEcYPtFGPlS1Ok+ciPXaK5gU
b4n5+siRfncG8z9KKVdkQZFtcj8dKs4KYd/VZTMDka/xVvomnBNCcEdu1ydz
PE//vbbLL1UI5RkyOauQJSbrrJt3EfM9yu9Q/XTs50+IsU46xs+yMsAa+fyL
+++HMrA/eX4MK5yG93dz233PM4UQX9eWpo084+bK/oJsIfhZnG6NN8P+qGa2
KjJHCE7HhyeykBN//bmw/ooQWopFp4Om4vxLK+qt8oVwIS1V+Zspni+e575R
KMT68KgscENWPd3V9L0I+4Vg4bqGKXg+HneyoKYY6zNvtv4cZI/Uuu2pJULY
GH1ceH0y1sNAifKeUiFsadf6Z4Acr7w7w7FcCOa/v4tTJuH9vspA2aBCCGtU
P0yQRRZk9PrxKjGed3o9w01wfiv+5b+8JYS/KxTK+oyx/pxXNhfdEcJm98la
W5A9RkzfRt4VAt/L+uKbiXg/Pp/b6FGN9UZPNHdC/rDxXa5FjRDqv//orDbC
+vfu85F7IITJtbtzzJE1r0jIf64Vgnht8eErhhQJGzX74p2HQrDedyZQE9nI
54ZS0iOs56HRYfETKDLJN2GX3xMhlNTpp1LIR4p7SqFBCNdeFTUHG+DzpLdj
bJMQgozzNH+Px/udYuXfP81C2NrMDvdEPvBnU8/D50II6aocfDmOIhfTlVrS
XmA9Hy85thh52vyvaUGvsN+MfDS5p4/7Rb9wuWMr1keA3dfpyKuzwnv027Bf
2N2svKKH52nziD3D7Zg/lZChhWy4x+Rj0zvsF3MbL57WxedHp8zI6RDCK+el
JRLIEje+7QvrFIKeR3lbmA7mxzvbjOVdQqB7B8b2aVPkMKe0xOizENiXxDt9
kMf77Sjkf8F+Ltf45q0WRcz9o+NffMP++nGx23Lkyhnj1+f/EMLQa78/DzUx
399uGH3olxAWlYy7MAv5wHq3Gyu7hRA3y9ujVAPjmz/N3uSPEDxXjzOfiJx3
VuKGsFcI7Z+cddPV8b75dVDl1V8hhL3+oDcaeWCe/vqCASEYTaqbETsW96dF
lxMODQpB7uffzSI1zJ+g9OKVw0JIM/TI2Yd82Ny00piD+52wn/t7DEUCOwIK
BFyMT/pV383IWjejY17wsR/NPPC9TRXroSdueZ5QCHajXMNdkBddzGIfFAuh
zXeCcf1o7Ld1ny4vp0Qgl/71+2xkLw//qYZsEUQrxt4tV8H5z9qcw5EQQaMJ
dWUS8qyp7yWapURguHl+TpYy3s+/c1yzZUSQYDPvpjpylnT7yWA5EZTN6v+Q
oIT7nc65647yImgRzteSQq7JXEF0FUVQY2C285Ai5seQYXW/kgher85pGVSg
SErg9Lx6FRG8dTzvtAvZY3niwQuqIhA9ELZ/kUff1Zvn+KuJ4MXxhoPrke+9
fNA9V10E0wL7LV6NQj9nm2PGaIrAwmOryAn58FC24k8tEZhN0+2slaPIutfr
j93VEeH+JftyFvIbofq3BD0RyAeNe1cui/v1lH+W3uNEMOnb6uHJyLck5QJn
GIjgvHPaxBwZ9DEu7IKMoQj+PfqxQxtZINxQ+t5IBI9CzOqSpXG/UXpZUWIs
gpBTW6bJI18qG8w7OkkENg4Hr0dJUSTG/FPM6ikiUGjfPl8oiffVJzdWG08V
QWHGhO5g5NOZsco8MxHs+5me1ytBEZ2mg1VN05E1GoK3IY9eVbgy00IES85n
rutiU+Sg8dS3e6xEoNWustwd+f3kCS4LZorgtJua+0uaIq5T88vG2oigPu1S
yFLk4j+v2b9sRTDX6nL+QwrzV/PJgruzRdB1Z0zPHGRz5/R98XNE0Prs9/xb
LLyPjfFP3gQYLz3N69OR6V9rss0d8PmNZ6cWiVlk4oygS+z5Ijju5FozAfmg
64eTrQvw+asLfDJELGIYU741f5EIrF236Kgjl8kpWIQtEcGpMZd/JApZZLqU
zB8nJxE0tw3VyyEvOH3/vM4yERjFrLoVJWCROcVLLXqdRVCsWnpXxGcRi1UN
92qWi8DrEOvVfmT5HWusk1xFoPbUVjjAY5G8R9KXvVeJwF/SdZY/8hczgcBy
jQieO84++YPLItXrnJdIuonA4+afns3Inr/Vot6sE8GHvRu9OzgsMvtAYGm+
hwie3Djyey2y3unQ5v0bRGBS6hj9YoRFnLIWvnf0FMG5q6UWy5Aj1IbeanmJ
wKq/cODRMIuMW5z1tHuzCDJeT653QLY7vLno3hYRdJaZFN0bYpHiwZXh8b4i
2PEnNdsaWaM1ATy3iUB1MPBq+SDGc/a0QbPtIuDPyns8FTnY0uWieIcIksBs
uOAfi9y/K2nRsksER4+LZhoi/6oNuJu1WwTXsuRPZg6wiPakvJl7AkUwYbxL
nxZyS01tjkOQCMbm3956rp9Fehw/0qP3iaCp3eGvCvKzg2qrPweLINvnY1z8
Xxbx4x8+Xx4qggHWcVtZ5BVeM5ojw0SgucuMG9XHIq2WK4dWHhSB767GBhay
fH+v0oRDWD8tq0rCe1mkV8JI999h9OdfncP5wyLbnino1kWIIGu8qGgfss+l
WqXkSMyHV6Me/u1hke5bG4a8o0SwK6Cjdxey5YqhZosYERzq9p3yq5tFriVc
uUDHisBtwaUwX2S9+Jh1L0+I4Mzhg28//cZ4upXJXY4Twfa8f06eyCM99qV7
4jFfngua3/1iESP7JY4Op0VQpRbv7YYsNPveqpwkgrC0izKvf+J8U8zXdp0R
wfI4bbIC2cxufsP1syJQVpc60fyDRcgHS4sj50RA71+xxQn5zCSdBJdUETT0
/nV5/J1FIh+M6dS9iPOv+7B0AfKhWTMN/qSJwG6hgseDbywSrXPB416GCN40
BIfZIz//vOZ4XKYItMsViu5+ZZEn/KgCj2z05dXYbYNs9tT+/qQcEcxwuGJ/
8wvWT1baE04u1u+TpMuWyDZPbzx+nCcC7z3H1cs+s0hMRObdcwUiuHkvPMMM
+cZQSK5vEa7P0s+q+BOLjF22MtKqGOfnO7djEnLFRcc17BIRuPzin83vYhGv
nn26L69jv92Q5GmETKDnXVaZCK77jNjkfGQR/+OP4wNuiGBzsaHheOTBQr2Z
9pUi2PRdaVxmJ/o7Kvta/pYIfjdeN9VFluvM3Pb+NvYjXb5j2gcWMT/K/VtY
hftH1s9QTeRIA7PA/fewPgwDbp7vwHzwX/Nt0X0RfA2PlhyLnEkdX6FGRFAQ
ZeB79j2L7Nz7ruzLAxGk685pHY18cOk22fI6EShNb1qT9I5FlKUXukXUi6Cv
6NF3JWRpjbg0l8ciqD42ITbhLYv8+brijc5TEUTcfGurgCz79Jp0dwP6W9jF
j2tnkT1j7ky70ySCnFlmz+SQ1eRPuhx/hv0pt6r0RBuLvPll7bOmRQR7LoTn
yCDHdbwNnPBSBPkzduYdf8Mi6jLH9/W/EsGntEN3pJAPRK8NqGnF/WOoqCO6
lUXeeW/aHN8mgveBv5Ukkc/n3HZa/xbXv8ByVdRrFvGYGzZl0nsRrC0Oz2Mj
TzC+zR7pwN//rpY99opFVs0+9ephpwh2L+oNp5Efr5FPO9MlgqtKkqzIlyzy
dsFyD6/PIoi7yD1DIYc17VQx+4o+HepmHH3BIrZ5+wn/mwgObHX/yUJ2O3pq
29MfItgScKMoooVFXtL3pc7/EkHK0yfhLOR99RMu+XRjP/2Z6BnxnEW+ub+e
avFHBN/ns1ewkG8s+l4p7hUBa4O6a8Qz7BcygTOb/2I+VT7czEKOV4m9fnEA
4/mOjoxoxvxuWDDeb1AE5RuelrGQP5y5FzdjWAQqL5X6I5pYpPa+ZB/Nwfxv
awYKueDCzKUtXGRFfsbRRhZR9PXNyuCLQFH/9CgauWVdQe8OoQjybh2NjWzA
/SBHbaaNGOs/rmEMG/mnX12IJCWGk6s2lx57yiJT6x+XvqTF8PvZnPUSyC+e
2nzNlBDDmFo3tegn2J+PmKr4S4nBeiSvUxI56utt61kyYtC2n3Ar5jGLhPf9
c5OWE4P+roeXpJHvnPq35/UoMVhsiEyJfcQiRZnN0dkKYmjuXZ0mi5xKpybv
VhJDj6xV6cl6FnkQ45c2W0UMMhfUX49CXj+4OkNGVQyj40ek4h/ieuX2Xmgd
I4adHY1LFJFFR9pPXx4rhs+Rpy6crmOR11RaRICGGPKPmnOVkVutWnbaaYlh
2cfybWdqWeR7RbyrrI4Y7ubLfFNFtlL7Zf5GVwyWPZP3pDxgkSVdI/I5+mKw
r1ORV0eWTH3+OWC8GK4vqaxMJZhPldE37CaIIT1DYbcWsnfRtCOyRmJY83P0
jPQajF/n54VvJoph8+pqOT1knbIK6RwTMewfLdmXeR/9Hah6GDBZDAfXff40
HtnrpOwhO1Mx7N3s/CWnmkX6J96aLmsmhmh/+39GyFan2z+2ThPDwINrKgX3
WKSGG3nysrkYVAqT7Scjs1MapwdYimF+0M+w4rs43vHHL2fPEMPQntw6M2ST
vrhAGWsxpFJEu6yKRco/T5VrtUE+YhlpiewXWJuZPUsMnstHhivvsEjDJU/z
3XY43lv2ARvkw7vUa2bZi+H0SddRd2+zyOYWylF6rhj2tLYXzUE+ecfi+SsH
MQimn1lHbrHIRqUa16z5YjDQDBmDByKSWHa3ZddCMRQoHuqsv8kiDvvnLLNd
LAaz85k3lyAPWLo/lHTE/JnzJr2xkkWuXJtg+9JJDJdPaya5IL/PKyu6tEwM
Nw28k19UsEj+W3XNnS5iUDxdkLMa+SZnR5T1CjGoBn170HaDRdZer+lhrxTD
d3+VXg/kpOzJK1tWiWH1JCOTznLcH3aRivQ1Yni7XDNwM/K53JQx293EEJ/0
vf5rGYvMe3t/zwx3nF9O9CQ/5C1JK5qo9Zh/9n0Xu0tZRMt5k+GzDWIwHKej
FVD6X/8Sh130FMOnUZL5A9dZ5GLxwuatXmJY/uSyQwjyhamL9Cy9xSAc1/uL
W4L5u0vNX7xFDNxvHzMPIes+fnyn0VcMz7sDt1DI+5L3SKRuE0PUqItW0ddY
ZNN4Y2ef7WJIMFitKov86o4gefpOMbwcnSo+VcwiCplSbwW7xJBR68lVRs6Q
d9d5ulsMOTrZrJSrLBJqLeOZEiiGYaV1aprIAmeTS5uDxMBODLfOKGIRTmhz
x9R96Pes9LbxyDVvRmnxgsVQojmQc6WQRUyjR9Y8ChVDrf6M3knI18/nJp4J
E0PI1acLSwpYZLWOcYPnQTHcqS8oskB+qZVMTzkkhtsHG3Vu5bNIylmB7chh
jHfn5PTZyPVRoYF1EWKokiAmJI9FnLvU805HisFUOqp2AfJASv+79VFiMJEI
3P70Cn6foKFkEoPr1T2k64L842rWvMHjWC8Hcjtf5rLIlMaMYHJCDEELPha7
IZ+onVBwKk4MK4omxnbksEiQ96J36+LFkNu5N3Az8tZgTXmj05hvGsT3+2Vc
f03pnP5EMexKkvDbifyFNS6g+owY1p6YFfo3m0Vk+g9knTiL+ThvfXIw8rH5
rS/WnMN+KOF1j5fFIoVX5rENUrEeNOYNHEHWrXlj1XsB5/OMZyWJ3GJ+ZWtV
mhge7T8WdTIT98uLD1JjMsQwandrlxLypQRoXJkphgaZ344pl1jkdJaFSC8b
15dfVaOFHLO+xLz7shjWFc+dl5XBIrkLH/neyhVD8aHgF0bIiR/jLx7LE0NY
9Er/q+kskpCr0bK8AOdr/kLNHDlc7oCUThHG/9/vhptpLPL1aP2cn1fxe4cL
p+yQecGKIRXXxLDkbKtH7UXcr5b5XY+4LoaPfhdmLEF+svX7r2VlYpg5t1Pn
2QUWqdJPN9K8gf32UobyauRfzene3yrQn8IL5Xep2A9q+VllN8Wgrh6k64Vc
59jUdei2GFYuOzDz+3nM/6LxBk5VYoC5X9bvQl5qrOQ79p4YfpzIix84h/cN
QX7h52ox8OuqG/cjG2wR95XUYHxOGYwVp7BISbyJzcEHYlgU82xXNHJV0czI
xXViGFlz9/ko5Idf7J6p1mM/yv1sf+Ys5v9GF52uRxjvcfZVGsjV1od3FT/B
/hz62CEzGZ+P/3h/fwOO77m/1QiZFRKturBJDBfinYKLz7DILPrYDpVnmD/3
rcdbIqdDd92H57g/lNq+vZOE/XTmC/2iF2KwNXTKmIsc0r34cMgrMbz/6O3/
OJFFNvwfxeYdl9P7xvFzzvM0kIa0SFtFSDSkdSO0t5aGNBRpKSqSilI0pJQy
GkpKJKtv4n5SFDKSSFRKaNBQ0fCc87t+f75fPc65z3V9rs/1uf/gvrtnczvU
qyLG1ArYIWn9FqEPjFG0Q5ZGezrB6fB8de1TB2Okf61guRvwn46tomWdjNHK
mAvLv6b9fz6ux4Z/hn6XxmnsBVb2FB9F3bCvGVPT8VTQ98Zsr4VfYH/6jAZG
Arfa6X/42At+d3/fBeY03O+Oy9iUfmWM8jprPiQCC5VZtYR9Y4wG7r6REQSe
y+gxN/oB+3B9ZWj2KcjTQv2vFgwyRp2bTN5IA5uOBO3oGGKM7FvzN15JgTw+
ldlz5Sfsr/eFVWrA6wZ37w8dYYyGTRzW3U6G70kapw3GGKNwxUq8EXhlqm3W
/N+M0XKfUufHJ8GPq7JXf5iA/SKwkWsKnFzy5nnxFOhPbndlaxLBKVoqFhjy
lzHquioZ4AJ86lGEiMEMY9Re6bS2NxHuf9o8D+bNQZ5AUqwAYFvl9/7v/zFG
4iFOvWMnIH+rzy0ppqGftgIvIoGnDjYM6BAEuv1Pg0MAb+Vu3SZDEsj21GPO
yePgbxGCpWyKQGhpTYsw8C4VZf5h4NUvBfpzE2Bfu54LbGUR6GNjLa888F4H
/7b7bAKJrqjTvBZPcIqdSvQv8RDojuKCIA3g6RLHsuO8BLrYW1j9XxzBUY89
Ib6Pj0B3M6OpzcAO8npJtvwE6gtId39+jODUNB+b1ZlHoHkXOxvsgGdueobI
zCcQv6+j1qdYgkMK9w6wFxCohvvvljewsJygzzDw15Jm3Z9HIV+JjfW2ChBo
2+XbLeHAQ0oZu2sWEihlTc1ebgz4aezfb5cECWSc/0Y0ETjGST3whBCBxtT/
NgkCF3eiqX3CBBrVVU7KOUJwerW14uxECHR8nrOtHLBcrpiw7iICtYwnKl87
DPcd1eFCWVECNZpU8q4DzhTB2ryLCWS458l4bTTB6YnKe/UTuK/s2Y8twEFJ
iQFtYgRaEXhnoCWK4CR5nOarFSfQzkXHJncAT8rfLSuQINBpRnlBTyTB4Z2Y
Z5kkSaBzecWr/IEvjJ+d3C9FIBnLMefxQ+AH+m6XHZYQ6EQCX0Y08PnRfZZ6
Swk0fv1rKwv4nEoLLS9NICO9WJnUgwRnO33iNv8yAi0sfhchDhx9umjfKPDV
nd0fLkcQnILBlSrvZaCfPeeMVwC3qKl+r5MlEE/59IPqcOjPnuKyYjkC9ejR
BvrAr6tKglLkCXRDvOj5kwOgb6kNG0IVCKSMu72sgc/e8uZxViRQYd0N1scw
8ONkjfeGSgRael6gajew683y8uXLQV+9v/1+hkJ/1DviBZQJJKLkpnoQeJFE
g8cEcPbE5kkmhOAYBYcbdqoQSL6/8Hky8JNNU/L1qgSqOn2gQhS47pzVvLIV
0J/E6nMXgwmOQETyZNpKAmUEuZxWAQ7tu/E1Qo1ARX27T98Kgv5/bXrvtgre
f/zZOT3ggsNdL7esJtD3P0kVT/ZDfSunm1euIRDZm/vcGnhdlEKziDqBtIb/
THwMJDh9Pd4vpoHvci6o+ACv/PLkbc9aAqkLnfAd2Qffc8i2+6kGgZ4llldG
AgteERqpXEegZZ18BAvYZNc8Kns9gTY+ynFL3Qv+eHX7kiOaBMofcmiQAOY5
0KbtrUUgNamNmkUBBOfvg7tOZtqgL97NN1cBf4/6e0RDh0BpIXs07/vD/isu
LJXcAP2WKmnYBFy95uE7Bvhtw5Rbyx6CIyVsz/dDF/Sn7UA4ARfoBRq+2kig
xA0PKnv9CM7aKyLRd/UIdCx7uW8g8HM9i9oL+gQSWJKm/NcX9DqhxCQYEGh/
9uh4HHDegysm+wzhPB+NmwSAnRLenbMzIlDAfydLc3ygXroPB3URgRQF7qUr
ADc+37NJfhOBfl1riq/0hvym1HWRfzP0Z39N7AZgq/XKzCiwjGZCYsNuuL/2
mvt+2EKg/s8KOVbAWlJObx4ZEyjKNPPWRy+4zzfaoNKtBLrm3tLuAzz0YtPd
1G0ESmBesMZ2wd8l1qtHbCeQmcRpvcPAIWmrb7iZECg6nS+GF9hEYuM6Y1MC
1TvoNp/xJDivcrweqJkRiHCUXrYMWHjquqmoOfjJ8YrDZR4EJ1h0edcs8Ou3
vV/XA+e9fxvRZ0EgRrt2B3aH+ZfHos8tCeRXpt5qBlz9/ve9W1agDzkDx/du
cN/7cNDzvDWBOPld/V7AqTwOC+NsCHRUQiDm106C8wKd5fjbwvuzGmSigDcE
GETZ2BEoQpR5xgYW9Nips8Ee6pn339EMV/AL7tSsrAOB9q0Z0ZcGnlEWb+Tb
QaAHHTnsMhfYH/caM0eBzxffal8P3J88f88HRwLl5mtXYWfIizFjCDsRyOm1
fJY5sEdgrNxVZwLFWQfFfXAiOF/WcXjSXUC/ayQivYHPVTwYO+hKoIE4ichR
R3heVXSvx07Qq+feuMPANdK8HdvcCFTwZX4WH/CpZr93a9xh38hO3jy7A56f
WvJe3INAqbry7bLAT7a86KaB+y1SWdcdIM82fPn53ZNAu6PX620Ajv02Qrze
Bf3tFzzSaA95NJZect+LQNZVS57aAPPsldS7vJtAHSw7qS47uC9Eb/VK8iZQ
HV9VRACwX1JaarAP+Ot39U9TtpDn/P5hJ18CUS0tpvHAn3/lTBv5Eejb97h6
QWCh3wE6qnsIJLvHbHO+DcFRMTl8RNifQJVH5VtUgKsb3zVNAwd5UZ53rKH+
erFSvQEEUtg6MIuAv8UlhD7bSyAfr1eXX1oRHIO9Q69v7SNQ+ehNS1fg4OY6
zbxAAm1RO8n+YQn3h2BWQfx+Ajna2jUeAP6zrklkXxCBOgvmpRLArG/CKfbB
sD9dr3mkWsB903mQXz8E/KJ+le4SYH9PlzSlUAJJSaVLXzUnOIYtAUsWhhEo
tOwFvyZwd4hi5RSwwf0uLscM7muy6du6D4Ce0zlzlsB5ZXe/Pw0nkNiRYOqT
KfhJ9+XUmxEE+vP8m4g/sM9ZR73cgwSaeS6zcsoE/Dqnb/TYIQINt4iZxwP/
eWBRERBJoB2KT8OFgC3eXtxvF0WgGAW1qxe2Q78rurX1ognkJof6VgAvlZTk
UzoM/QwnlO9vg3wxaNctcIRAzZF7woyBWWM5dVPA75JCmlq3EpyX/0YLu2Ng
/9Hiyz2Bj3/xTms6CvtOz/HUT2OCM7zvX1xVLOzfSytmo4Bx8OMj548RSC7l
dCgf8PO6R0fj4wgk5BU9nrUF/EZxNmlfPIEqTo5EKQBXRsTkOiQQqHpP//yq
zTBvCbZVBsfBD/2crhgAey2Lfa18gkBKo5u3vdgEehAT+iOUSKBV+4vGnIEv
6M1XmgFutwwt/o4Izi+vKJe+JAJNMOUe4cAeLr7nXpyEfDFhpkAB206877yT
TKCX+RYj6UbgP+QH5UspsA/3VTxeBjzkEBSddIpArA+7L1cYQv7mlLSHnCaQ
jmPQcV3guMWJG1xTCTS361lokwHBOa0kWbwljUDSocF7dgCHPPYRW51OoEnS
zferPsGp4ISni2cQaFdGyr5Q4D/jNiLEGZjnvD9RjB7k+RVU/iCwRGF+Rirw
Jd0zq9oyCXRPKeLmUuCEP7xP686CP5cdfX9tI+yX9YF7SrNgP9+6zbMBuLzx
mXBGNvh1o5DBU12Cw41RfRx1jkDiAWlHHID/rT9z2DsH9o+qWmPfBtDrAwED
y1zIA6m9oqHA1oPFvDrnCbRVsXIfowN+e9azQy6PQH8PJr9IBfZMM6menw/z
KxG2Xhp42609WZPASVm7i8u1Cc6Kt0+Odl8g0L9Yx6W6wM+a9oU2X4R5CzTN
b9KC3wfsDqy+BPM9oq3oCCyfVh184TLsrwtLbvdrEhxjQd/DiQUwrwJjZgeA
ufXx6SGFBLL5UD1EAvPGL77uWgT9yfHIzFhPcE6qKLYaFxNI8MfIJlngpafv
02uuEOiVt+cM7HXOs+ROTakSAnlWVNToA4vPZR1glUJ/3F/HvtAgOHTtaO0v
4Dqpp1auwJNXJuZ3XCWQRcKp5YNrCc541jXvx2Ww7w2WsiOBA/YseXL9GoGE
f4YM8QI7z1ip55QTiKt1siNbneAgVZuiuAoCmT52e6UEvOqtskzgdZgX3aEX
t9cQnPvtn4ocK6H+W1e1bgbmXxS5dtMNAmlnynS3rob7iR+7Se0mgTa9qPu9
CzjyTrKfeBWc7xIlNLYK7k+fhIXIWzAfD4bXxQJ7PyriDAOHvT3gIQhsbWhy
+H015NWsc2cuqkGeN5xvVH8b9H3HumUV8MfC8QXX70De/pEnWLcS/NuCr+/c
XfCv3gPO5sDKSg71cfcgL7m8v9a5guAwAr3XAu8T6AvvI2ov8JFf9/KdaiDP
FCt7z6jC91/vPrf5P/C3gQUvTgKzNbzyV9cSqPVMwEZJ4HLv7dckH8B+2ql3
66oK6GN1HodVR6Bwdoy6DrDsod29I8CuZivvPlUmOANq1xZ0PiTQrV+Gmx2B
S7QPGT15BPeLm/fef1sOeSOh/UgVhvm2Sw2LAN5GtzTkcwiUl/dIjAfYIttv
cVI9gWrNt3GylCAfaVcEhT2GfL1KLkwJeH5r8Vv3BshnlInaHUW4nzi4INNG
8Puc/4a3AFtUv7uv+YRAl2+H3G5TIDg7Psnoyj0lEJYPiPcG3vQYNS5ogjxd
ecl5Qp7guLhucfkLvEthoXYCcFOO+nRfM7wPFqIo8PlgwcJXzwg0SB7nhZzO
efxhwL72OTxv/vGZdcByTU3CpS8IFLzx+sRjWei31p0PZ1rAz3dPT9oBH1t6
vyzmJYE0nXy4fTKQb8M+JgS8IpDz8LDAAWAtbaWAHa+h/5MpiixgAa8C501v
CFRmYrDp7DLQ76ij3epWAqlg2lcROPCLjaPUW+C1L87cliY4lEaOD08b3IfC
LzVuAd7Yuy5mHDh3TzjdthT8Z3xVQdc70NNXEyMf4EbvtJfP2glEN0okTS6B
+m/cxXPvPYHWD35uPw78JrJie9EHyJtrstTEgKWUorLSOgj06YDuyRIpgvNz
09vh6I+Q7843D2sBr/iILfd0EsgkzsDxqSTM67hZrf0nuF8IZDU5AvdkHdFA
n2GfyDQb/ZAgODkt7rdXdYF/5Lc/OgRsfOWvkVQ3gab9a4z5gV1U7T/w9MB9
a19ga6443If9oqJ+A1ed+uWzAlh//wHlni9wf6rSYf4Tg3m0MOt+0Qv+VL+t
wAz4jxhfYU0f7ONycZNPi6Hfn6qDSr4SyNeh+M8+YKkqx+2Z/ZAPKwYq/okS
nDXX5lbGfoP8nN+3JxU46HO5VOB32C+LUlfKABNe+0VdfsB+pb9O3FgE+rK2
kNw2AP5j9bXBCHiaY6O6fpBAK8cT896IQL/eJGyRG4Lv73h+yAvYP38kYOEw
7Pup8p2/hQlOp0Fe/izwKz3FbQnAgh/SO378hHx2UV1nMbBMUodc+y/op2DL
mhIhyDfBMeGPR8CPTkyu0gaur05quzlKoMA/VzSaBAmOagRheHEM6uX8Ud8Z
WOzz2O2UcQLZXkm1GlxIcGwEd2tF/ga/evPQLxp4nqb7Y98JyIsffE8sAH5+
cNjVfpJA3tVx5RcEwI9JcQZNEYjttvD9auDLxPcba/6Anl+z+fECgvOu0Gev
9F/It/N9kA2wy+J8jfnT8D5+ldje+ZAHTmayp4GvNpk2hgG7ajh8/TZDoKFt
zUJs4MhNgy/bZmFeTlzyyp5HcDRHXBvr5/7v183/KQMLBVU/vfmPQA6bNkvW
8EMenZl+d5FLoCX1fDGmwLnNOqOnaAL9ZIsNwJWP80IiUiyaIdB7IT+XQOAV
ig3b/QkS5X7784bLC3pXVUh0JElUldJglQ6s73/pjTFFIit281s54EcKm1TW
s0jk4ky4V/PA/OWLpsizSRSY6v9rC/BhMdkZIR4StZb/S2hnw375EBhOAyfV
1MjtAWZW8P77yUuiDTi3YZoF92WHyfRPfCQyas4NTAH+XYTWPucnUWHXnaXS
wKTX5OeaeSQSnD/4ppIiOFOfJc9dnU+iHmeN00bAcX73d55bQCKx98mWrSQ8
3+rj6hMCcL60kcXewEcGkwTCF5LoT9rOvkkC8nNKy9/dgiTq+tZyNxFYKLlq
1FaIRJcLDdMlgWv0DSaRMIk6i1y6HBgGJzOHedaKkEhrvkpZJM3gpasPKsou
IpFyXtfRC1wGP1XQshIUJVFLeIQX5x+Di4wen+AC73v43bp/jsGn+5Wf/1xM
omO5K8z4gVXCA5d+FiPRQzVtm1WzDO61uxD1QpxEsxfZu21mGDz5HffXSpBo
o0RqbPg0gwNyv7iVS5KonNNUlvsX3t/K13deikTnG6931f1hcN0/w/DkJSQ6
aKUp0zvF4PaT6aJRS0n0OsVxLw9wcz/F8Zcmkd3VBY9XTDL4fVxRlPMyEtW/
NV9uNcFg+bZDyEQG6qMvlBX2m8GVlqcXb5Al0WdxK8GccQb7+g9OqciRKCST
yHowxmDpC7n9EvJw/j6Z5V9GGZzpXfyFT4FEH/QK69nAB/REh/4Cd76NDVgx
wmCvonFiQJFEg13V0la/GDwqabK8Q4lESlnrPoX9ZPBVeTmn5uUkur3675Wc
YQYLbko4V6MM/HU6qm6IwaXc6K9lKiTSH1N37R1k8HiPsOF5VRLtSsvaygt8
IMyqNHkFieRnZfTVBhh8b5OBdPRKqEdIk4HNDwZbfP5+ea8aibaoJ5pFfGdw
61sHjZ2rQB8R9rvzvsHz7me8MV9Nov3xKidwP4P3yl2J0V8Dz8uZre7/yuD5
xbkbVqtDfSYbh+cB13QcImXWksim+6i6eh+DD7qZdwhqQL/PyR116GXw7hfS
Dxlgf6+iD1FfGHy3cerm2DoS6R7/p3e5B94/2FPVu55E14xVKhq7Gazb3Y/f
apLIenDJ8qEuBp/fLtjVoEWii/+9viYE/OylL/9dbRK94Broan1m8KslU5tK
daC+tHub6ycGf+58kpyzAeaXVzXyWCfUu66356QusGeWSulHBk8H2xlHbySR
6o783hcdDI4tk7+/T49EO9drlY5/YPCCpS4b3PVJxLvdNUICePwo1WxlAHrr
oqwN3jO4JVXFDxmS6PRWlfXe7QyOZL1dtM4I5uUllk9+x2CpSwteKSL4+5PG
JTfbGKwo050jtolEV2PWyLS/ZbDDNvsQvs0k+r1tSm2ulcEPPoU7zQBLHRAx
lgeuK7GwHN5ComCHw37b3zBYPKjftsuYRMMGamf3v2ZwB7HN9/VWEi1PkHp+
9hWDo1YdTqrfRiL7SMMFtS9B3/WpNbe3k8g8LNPxSwuDZ88mTZeYQP+fLrzO
C3wtMmx7rimJOp6XLVj9gsGd251LUsxINO/9zgj75wye+bR5UYw5idYZyQ5G
PWPwNxH9tGALEvF7DPsVNDP4V7Ol1G5LqH9KzcjTJpivvrjbDlYkspSJPfbr
KYM/bOlz225Nok+hOtKLgSveRopttIHz9Hys3/iEwccjrbtW2YJ+OB6hXo0M
lpQPuSNrR6KboY9Wnmxg8MXa/rxF9iRqthj/deMxg9u07mfwOJBowY3R2vZ6
BrMSx7Onge+O3zrzj8NgqvBi+fAOEsWGrw1TBNaMffKq25FEJ896u5lhBp9d
eoB660Qi3+tbbEIfwXkOVG194kwi0WXPLHMfMrgkKSm3xoVE3C0/HXAdgze5
UnMVriT6GVvi+/0B+NHYyv2Xd8Lv1/6KXQh80n7BaKYbiag7D4o1axncd7ry
WKI76HffvNad/zF4Y/lShWgPEu24/4ovoYbBGQ882/Z7wt//skzK7zM4tS0h
y2sXiQpSC8+03gM/5Mv03eEF+6Dzcv/0XQbnBWdtM91NIsboL5IDPqGcrWPg
TaJx2YLS7XdA/6aXNmj4gJ4/Z4oF3wa/mPnPdLkviSI6mlLPVTNY1uX3Xik/
mMeDOkKPbjH4T6rthYV7oJ9Snee/VTH4Pqe3i/SHeVQqW70Q+J50pfof4KNz
559r3mSw2JuHZ4YCSKRNlYW43QA/XyDD7tlLoswLz2WPVzL4DKsjsW0fiRrX
zH6ouM5g4ZEpqeZA2F/L1M+3VYB+2fEP6/aT6ESLl/dcOegnITH0VhCJQgtT
tBWBOeULtUuDSTRBFC0yvwbz+UB+QX4IiVRsCv6GlcH7ZlvG0kNh/idjvuVd
ZfC7Kqkfx8PAv+3Wf35cymA31UUjUQdIpNla82mohMEKNzk8weEkkmvn7V8E
3JmtvsYngkSOjWJTG68wWH1twB6XgySqZncLehcz+Mm7Q7esDoHf/nPSOFXE
YP0uXwHjSBLdEj7idruQwdqlBpG6USQKK9uc8amAwU7p86bWRJMoecWVFhbw
trm2eKXDJFo5myuy6jLUz/qq/JIjJEo7JuXpcInB/lOprUIxJJpSkLl75CKD
VzpnZvIchfnfflm05AL40/dHPnPAPxyyo1/mw/yKypiMx4L+qqYHp/IYLGJf
q//jGIlWPK73kgFuW3Zpc1cciYpHBnq3nQd/Gm1zaYsH/Vzw2xucy+DVW/3i
nyWQaPu69XM5OeCHhZ51+DiJKsS2Z3HOMfh28nO+eydI9P56ntZgNtT3+C2f
64kkqnFX7hEBXiEj21aURKLVaX0ZG7MYvKp/mf35kySaLm4y8z7LYFf/mv70
ZBI1sF8JnM4EfzeaSUpMgXwhPvL+zhnwT3JYP+YU6N1A7lpXBujLNJcVfhr8
occtgRf4yr0Fn/emkujs7gu+6ukMFh2yfuqVBt+z8oO1cxrsz+Tgx87poKcL
PJvjUsEv9SPeWGeQKHuZnH75aQb33Ng3tu0MzLeIrGHbKQa7Z7grGGaSqO7z
7PZ/KQwmz+7w0zoL/vO1wmU5cHKgR92qLDj/yZUHrJIZvPh9vJJSNsyDRnDW
oZPw/NMvLy09R6IrRmEPC5IYnG9lqiaaQyJSYtXIs0QGP/9CPJ+fC/pakq08
cYLBgfOYaOo8iZ5UlPhJA1dmWhnOAo+tdryx9Tj012xW9Hce7AfqMjcogcF/
iYX/BvNJlHMq0iE3nsHFp8786b0A/rryU3V9HIP1HmeyOi+SiMcISw4fY7D5
saWKby/BvKktS1wM3H9Fe8fzy/B8q1+zBrEMLlg0ev5xAeyr+aqH9hyFPHXT
ery2kEQxdU9mM2IYfMnXe+ftIpifJ49O1B6BPCOv1VFRTCI6foFk/2HIV+2v
91y5Av7gcOXWQmB2uOH8iyVQ35w4O51oBh/5cwpnl4L+ruXP7opisJFzQ1La
VRJ1DwxdS4mE8+eO7k4qI9Fc1Z5ddw4x+HLtUttj10h0yWO+TPdB0HOjnV1U
OYlKLF/08QGX11/2C6sgUdDHohsaEQwWwgvT9l2HfOmWHLczHObv1dVmn0oS
eaw7tPPEAfBb3ihxjxuwj2776N8MY/DNo6cPOd2EvL3RTOljKINph1/DNlUk
eiorJ8oC7r9WesDsFszng27+1SHwvYUNgsbVJIrzPcrjFMzgJb7WDw1uQz6N
+MsfFwR+I7sjVucOifQ2bRat2M/gKvKLg8ZdyFOyTkrtgbBvDOcM1O6Bf/it
0Wf2gX8KVm9cfh/qFcBxXQFcWCFkLlsD/TrKc8x+L4PDHWWDpf4DP/g7VRET
AH5s+7NUtJZEEitSuq/6wz7vj/u98AGJFH1rJd7uYbC167Atfx30i3vU6Z8f
g6NJzSfUQxKZbXlzURlYYfUeCy4wT1LpkI0vg5U1M378fUSieMlZg8M+MH+h
ted+YxJ93NaQU+LN4Owt4y6/OCSK2jX79/VuqPdCpDFQTyLx2zkes14wn9rV
0l8fwz49dfaFEvAnVXvp7gYSJWp/N7TeBfq2X7P2YyOJZJmkmihPBm9eae38
7gmJNq8N3XDFg8GOivVZr5+S6Jdo3qNX7gxeX5v+7XkTidwnZs1m3BgsF/TU
7Gkz5AGJ012KwAmPQxrrn8F+eLr1oNVOBn83zLN7+BzymImcWJQrzEOQ1VTN
C8i7X0Vri10gH/flXr/TAvnns6TvK2foz+oTkVUvSeQWqSI+4wT7Y0DG5for
El2f0XmpCDx1M9Sq7DWJ0os3p1g5Qr5SSna+8oZE7feNLKN2gF8OhRwqaIV9
dkhF/IoDg3kqNCsuvIXnKfzuf2XPYL/FXyZy20j0/G/OfzN2kF8+HLXNfgf5
Q0skSwn4coV045l2Eq1a4hhubQt5xvSJedp7Er384uEabQN5NPT4QMoH6NcT
xW0l1uDH/b55SR2gF+qizhsryB+BEV7HP5Ko7c3jNXOWDE55+8ggrpNEIwGp
asrAZwcs1Y9+gv7yTK22tYB+xa/RPvwZ9kHHuNYRc8iTUYF2kV0k8llyZMtV
M7jfVIgej+gmURN9yvGtKYM9Z9RfhPWAv/4nFcw1YTC/2UuVkC+Qb44sS1UF
1jv59/z+XrhvRaVX2W8HvRXXyu/rg3no3fPx6DYGL0tXwP5fSTTZd4mvfCuD
BYz1wvz6oZ/XV+m1GzN4HhbW8/kG+to7L5wAPkfelNr9HfKn2epqtS2gbxEF
wV0/4PwHM6YcNzPYajZC0mMA8pSEmmH8JgaHPr+3wW0Q5s1p6lQlgvk5Nxbk
OgT+5faju8MI9n+E+gPnYei31Yw2G5hKil3m9JNEfnaKWeqGsF+Hf2bv+EUi
01Puf1wNGHz0WYKSwwjcH6QL3BP1YV9Z2DyzGyWRt8rXZ7f0GKxV4nHcdgz8
q0VGr2sjg9P5HuywGSfRGjXzW/zAOytDDax/k0jSa9cqTV0G/3iXpmc1QSK+
U47XPTcw2LRexsZykkR7GpdrnNKB+1zt6sMWU/9//tPae9pw3xRorjP/A/m1
Rd20T4vBSfNnF5v/JdHeFtfPC4FPzHuTYDYN9wV9o3BdTdCHr+M8sxnwf412
Yd/1DH4Tc77EdBbyG15cnbGOwR41Jc6mczCPM1NOdRrgX0eTFEz/kej+aAg1
sJbBO5A5y5QLfnQr5pYo8LkQ7qwJDXnfcrGvkTqDE0+WzzNlSGTQumrZvjWQ
f3k91U0JCq3cjj+eW83g4X0qgaYkhZr/a8h7vArur5uFOaYUhZ5qrNs1ogZ+
IaasZsaikO89auUS4K2REZVmbApFWq6e3rqSwYhcsN2ch0Lec9eeh64A/7WY
+GvOSyHBhpDCi6pw35jbyLHgo9Cvkqgjz1Sgv3dHLlvyU4hbXLdzShnug0pL
c6zmUei/BxpG8sC2My0l1vMptHTojbLlcga/HhJusVlAofyVmYuilCDf3p6Y
ZydAIfVD+6kSRbhviMZ72i+k0MZm1z9vFBgc1trc4iBIoYuL7Ub+yTO46d47
W0chChXZmg+pApNZ1SNOwhTiP2A45CDH4BDD4GIXEQpN7FUcOSbL4FsZEiE7
F1FoasXvqesykH/21ji4i1KIuVREflzGYHzLw9ZzMYX23l8lwgMcaiPh5yVG
oZ8eJ5U0pBn8Qns001ucQtmxlXruSxms4TrxwVeCQq1klmPyEgYH312r5S9J
Ib+W9RF3peB5JnfK90pRoKfjOb2SMM9SpzbsX0IhvZdHHy4Erl3/uDt4KYXO
Nkv90JUAf7/qdzFMmkJh5ywX+4lD3ko5ER6xjELSYou2ZorB90yr+UTKUEhG
3jPq0WIGLxXdE3hYlkLG2atuDYkyeIAwTj0qR6Ecs7Cf4sDyI6+fxslTaJek
qtqWRQy+LiApdUIBnvdu6/5gEfCLrBXHTypSKN62oTpfGPRWL8J/WolCh3fn
zjUJMdj5Q9eV9OXQrw912ycFQd8y+a5nlSlUFqOaIwc81++4IkeFQmcU2gYt
FjI47aiMSL4q6CnjjlGUAHyvMSNyeQWFutMbc0sWQH9yeFcVr6RQ+4/Zydb5
4E+dmzyvqlHI0N3agZ4H/hT1qKJiFYVUb/93byVwX3+ySNVqCtWWa0g78cM8
nr2VcWcNhVaxbh5P4GOwErllxX/qFHoVtWLsJi/ot8r808O1FPrzLNfjMw/0
S/Vj6WMNCs2rnHzND3xlevpU0zoKHerUNNZiA9+uSWlZT6FKPtsHXizwi4nl
xa2aFJIdQFppFINlnK3a32tRSH/1v1u1JMxXkpH8Z20KHUyM1vhBwL5Q40vq
1aGQWuHt26LAZ6areX9soNAD1csbEEPjsis2BT91KbT/qSYnkKYx8+uX/e+N
FIqRDzQ7z6VxUG6u/LQehUR79D88+Ufj4f0e82h9eF/RJb/fczQ+bmi5gG0I
87UgeVoGeP+XMJX5RhT6Vztx2nyWxlz1LndhBOe1eK8YOUPjOqG8G+KbKDTg
ovrwyjSNPfzvSy3bTKFHR3qdW//SuE11y2XFLRT6Zjbzh/uHxlu2mRutNKZQ
oPOenJXAUnVdM2u3UkhbR3Gj0xSNeU7zv9bZRqGRg0o9CZM0Zj/6+MhwO4UW
lOxOrJqgse8uz2dbTcBfLNrVu37TuDnp6oiFKYUU/h74NA9Y3ZqzxsEM+r1S
O1l7nMYzH+4n7zSnkHOgqK73GI1/mV5gdltQqMeANZw+SmO9tsMZey0pZCHL
vVQ3QuOkMh/9MCuYl7Rph8FfNB5g+7KirSk0xvNLQBx4asWpb3E2FHJnWp9u
/knjRs9vfcm2MB/jl+KDh2k8Nhk3d8aOQiHW5ujCEI0LDYPV8+wppHX6FdM8
SOPs3AdHixwoNCwuVz81AN/vGzFYvoNCVW46xxWApRdWBN92pND65gWm1j9o
vIbYJ1LnBH5WnyV05Duc707Dq0ZnCi25+exD2TcaC1xtuPrShUIPJwoL2/tp
vGNn1IX3rhRKG1u8nwK+uXPies9OCvGyl2xU/0pjNV30ccAN+pdSxu/WR+Pz
p4Lkf7tTyPrz/Y6TvXC+8dMn5jzAH2yNyu9+gfcJl/Pw7KKQk6F2TF8PjW9k
vSsU9KJQwuRZWyHg5RpLXSV3U+hAg7WKfjeN+y6fXqPgDf37u4v276Lx00Id
2VU+MF+fH73P/kzjPHrlKm1f0Mf9XVWPP9FY8kTEDuRHoTuvDU6NdkJ95yvn
m+0B/fpZ7pEG7g005zr4U+j6g0Rj0480Tk2bPOwZQKHTAr0KBztofMd1rcTe
vXCes/ZU8QcayzUsfB2+j0KuJ9v7Xr+ncRUnvzg2kEIqch6N/9ppvNN+MCtl
P4VsUvtLVwDrxvMUZwdRKJHxTHF8R+NTO5mXBcEw/8VNQQltNP5v8pvY9RAK
KV9Z5FD1lsa79jZH3w8F/1DdsLGrlcZOX+7+exwG53dQl58PfDPuYf6rAxQK
NR/l13lD4/pjI06d4RTKUAse935N41USzhrfIyjkI1LamfGKxv0n5qn+Pggs
fqrx4Usaa4gt0qcPwTzYit0caqHxvcVx++dHUai0XS9PAvjwJ9868WgKXb4z
dcL4Beit6bWq4mEKrfmnGxb6HOpn9Kpa/Qj46X3G49IzGn+uCnHVj6FQ04iB
xYtmGh9MfyprehT8+eqw7nQTjRc791COsRS6+ZVRWQ6ckfac5X0M9FEcKm73
lMY2j3IUQuLA//p0eGKfAEc7esbEgx7yTCcrGmms4i5em5JAoWWPL37taKDx
wnk/1uUepxBtodbGA9yt0vGs5ASFItQGH697DN+/b+bo7UQKjZq9qvasp7Hm
aVe7+iQKvc1uLTrNofGE+QLj1ycpFDwxmPkfprHqgaUOXckUYpsIJnx/BPp+
mxc/nEKh++FaB0SBX206/3rmFIWynBy90UMaPyhU1uNPhf3yYo/9/joaL+u0
eyKeRiGzsl1b8h7QuLNzddDydOjHY531TbXgX/lNWpoZFGoc/qow+R+Nj0mv
ld5yBvLA752L5IE/+BySt8sE/yo4R1rV0DjweOVWr7MUasApY9H3of6ZfSdD
suC8ouo9V+/B+6qUh2OzYZ7co1++u0vjWlZKYPo5Cp3Y6f2ABC57KL3wcg74
SfOXsjV3aPxNbLTlRi6FVrgPZu+8TeOzFiLXH52HfdxyIP5kNY2J8rPlr/Kg
f00Hg+7eonH50cTm7nzwv38DLn1VNDZXnOUZvQD+L1ZvLAT8eZrezVykUOZ/
U2v0b9I417+kR+gyhd6dipEMuEFjwX7uYbkC0NMqa/JcJY1lv0lu0Cik0LMN
XoOPr9OYb4R38eYiCqWalr8ZraDx7uQOIftiCrVNyt2XBjYwu6Tmc4VCfC8f
XDAtB/9p8d8TUQL99wqNO3iNxg3VJg2JpRRK0d/gW1wG/Sm3Msq9SqHtP3hN
3lylsULAqU/Xyij05FvbCm4pjTdVCOU+uAZ+WJM9fyUw0vkZ/rIc/K1785Bj
CY3ffNII66mA/PC6tTnhCo2NQ8bTx69DvSjd0qpi8K93eq9YN8DPB4Piu4po
HD0uv1r8JoXQVID7fGDrmjvXVasodCNdTkenkMb6ijyWeregn3LJQj4FNF6t
pSRoVU2hSYG87xmXoX4zCmO7blNo2x3TuoeXaNxxYtHEgTsUOnkgLWPoIo3T
/rAkku5SCBd7eEsAW4fxu+Xdg/nIq9I0vkBjR1WNx5X3KeRQFs0Ozadxu026
aX0NhQjp228v5tF4cpXm73f/wfmNbC4/Pw9+yatRN1AL/uxssvdvLvxeI+fq
vwcUmis7s14JWHx+5B3hhxTKC1GYs8mB/TjV36f0iEIXBsc4MefAf71G1+li
Cn0xmzheng3+97TsiiUH8lCT7PYPWTR+e0Vhw+56CpmkBfKxgS2Sgn4dfAx6
ef76ydqz4K/EpcZTDRQirxjFu2fSeOWNxw8LGsG/DKr1U87QWEhrpOPuEwrt
u7ds6l4GjVuN14m/eEqhHSsjK76mw7yfK4j40gT5tOq+pzDwsyGzv1PNkM/c
3ooYpNE4UnBL/oLnoDeDR/UBqXD+93le8i/g+z1Dg8+dpvFHWR8znRYKeTb3
Lmk4ReOvbVU7LF/C+4/wNI6mwP78mpng/QryS/TbvdLAqmbS76JeUyj6oaGQ
aTL4iYDn9ow3FDLQR7ciTtKYf8P+rtJW+P1gi01REuznb87nHr6lEOd2569X
iVAfHc2wd23wvhOeJ+dO0PiSk0jo8DsKHTG2lVMFPnGEOku9h7zRVnLX4TiN
f/ZLdUh9AL8RtDeJSwB9fwxAGh2Q799YdVTGg59UsltMPlJocCTNtzOOxoMP
/0Xv6qRQuO68MV7giyE+lpGf4H4Uc/vQ+mM0ztG22pLxGfQVn/DPM5bGsSkt
bmVdsN8Ego+ePgp5Z3z8PKebQl8/7ePWxEA+m34z29FDIYmK4KhvR2i8SO9I
7PgX6JdGyG8R4FhXXtX5faAXWW9/w8Own9jxkwpfKTS03PDT3mgaLx0jv+n1
Q31+/jHLiaKxQ0/ujMM38F+JhPsNkTT+c9FlXdB32BemHXJjh2i8kXJKT/pB
offSPxOlge/8LBYuHID9vuLOoMlB8F8T+3u1g5BnKGXTiAgaH5kfeezdEPif
lk5JYTiNp9ctDx4Zhnm06OK+PEBjsZb98fy/IL+/XGg/G0bj4iGfWoURCllt
eHRFGZi4sUzCYBTmk7//t10o+BGqyHUag/vc3XCD2BDII+1yRmHjcH+s9j1e
EUzjC5Vn5qf+plBH4PWmD0E0VlokMnd1gkL2loZ8bOB3TtXCDZOwD2qEt6zd
D/mq+6R59xSFNghKHXYLhHkXKquY+UOhxdcsbp7cR2OZXYoaYtOQt3oKeu7s
hX1lI/h57Qzke3KBQG8AjTcHHrluMQv9cj+muRBYwiSuyH+OQst1/zjr+tNY
8cTaR8f/UUiowyvKdw+N176+yBRwwZ8P1WSf8YN80/XZ7yEN+cd2tPKhL41b
QsjJjwy8P3euftAH8rKT7NU/BAslHH7bKgYsEGB2TJRiof3LA7o2edPYNPlc
7FoWCz2rvdO/fzfor1SixJLNQpk7y3+c96Jx+IPesb08LFStYPT9yS6obwu/
90leFuJX9v8y7gn9HSqYK+FjIfeDS94vAz607lFtAz8L+ciaN5l60Dj/eXhB
7zwWqlQZvR3hDv393nGdmc9C1zLm8gvdoH6NdM8yARbKd/SNfbkT/KpyVld/
IQtdDpH3mHGlscnMl1pXQRbKfqO0YTlwHN/T3VFCLKTq7bPQ1gX25dZHGrnC
LPRYqL3riDPMm1q3yn0RFsqo2XetzInG/oYbt75fxEJBG5eFvHOk8Y+FP5Kn
RFloKLBbgwDm156ZWizGQlsUroyo7QA9eJxI1hRnIRcV71InB9gfegXGDhIs
dHOLsEuCPeSvUx4q4ZIs5KtbwHvTDuZjabtGlhQLrXrCd7PTFvT/WNLnzhIW
MrukZ8cLPOBt+OjdUhY6fXDtmIYNvG/MFU1Js5DxbOdJd2saV+5OGBKTgd+/
UZdOtoL7T0NLnbYsC30/r1h+x5LGzqoW953kWOjD7/J1Xyxo7Fcl3hkpz0L2
obV3FwAvS960PE+BhYZLtq3XMYd9ONyb+0CRhS4tNa7YbQb3FZmFWl1KLFTv
dHVZmimN94R1zNDLWYin0yflPxPQ23aXH3IqLLRXOnS8fzs8n6+Eu1mVhdBZ
jp0wsIBaq77vChaSrNx+Q28b6El74krSShZ68naWtWcrfG+tnHa5Ggs57nll
n2kM/XYIHmtZxUKCzfcuPtwC83Rzsm10NejDoqx3YDONk+OfflmkzkKft+bI
Lgb2PjMrrr0Wvp+IdDLaBO+rLD3oosFCMfWGyXsRje1uf2GOrGMh/2c9d7KN
IH+mPaouWA/Pt7Pu5BjSuFrHMb1Rk4Ui0uNmhg1o7Fr9MHtAC/R6c+8iCeAW
4QVPBXRYqK2TVtqsT2PhMAc5jQ0s1LNuncZ+PRq7UFVXduiyUGvbtHbuRvC/
ufX20RtZKL1tm3aDLo3Hi/6oXdZjoYFNwuojG2j811JQvVGfhRJVTeWlgI+7
n3EbNGChkZRvAsY64I/o3B1BIxaK9fs4HqRN46aw9TqaiIU8qiXfnNeCfHw0
tt9lEwsd8sy52qgJ/jebURe7Gb7X2TRydD38+9NHcckWFuqIU9i8BJj55vHr
hTELFf0nzrN1HeybJpNtv7eyUMUHqfpgDdA7Y/dccjsL7a6UPZi3lsZbA7Ki
jExYqJtHWumJOtyHRxQd/ExhvkuoF6NrIH8lSrqmmrHQHvOmvUuAf2gln7pj
Dt9zw521dTWNtURSBz5ZwHmO/ZcVvAryn65eKMuKhRQCX8nkqUF+7ypfrmbN
Qs1iGYWNK2l8Wm+Cx96GhdYu/S09uoLGvy+pLTpsC3oXHciQAr7utc+s2I6F
QtN9uVtUYX8NP7vxwp6FPkp67A5SobHyHQ+jSQfo5/onOFcZ8pfRpn/SjtA/
1zSxhuWwL+WSv211YqHbPJXev5Qgn85YzgU5s9Cm4sXlEsB/oq8a5LrA9+XX
DGxShP3iXXm93pWFftuclg1UoPFQ7CGT4Z3gB8sSrM7J01i+cpmImDsLXdmR
EcGRg/q33+c18gD9bbuaNSRLY8MJ9xUBnuAnWg8qFgOvElSNOruLhdy8ca2h
DI2bDdb8eejFQlF8V+v9l9HYquxkwcBuFoq29+VkSsP9It46UtSHhRpDf92r
Wwr1EMmPMfRloTsn1pV8XwL7uiyhKsAP/K5C5ZQwcMA1eZHsPeCP09h/oxSN
506kXub4s9CCwyMGPpI01sE9O38GsNBV3dL5aRI0tvy2dpvkPhay1ex8dV8c
9JVz3sM4kIUKvWNSesVofA7eE7KfhWZq4g0WAMvuX7zkYhDMh0zXD83FcF5p
54fPgllo7GBssoco6CdEPP1PCPBFN4WTiyD/OPmnK4axUOmePdW3RGh8v8Xv
kc0BFuovyNT9JAz+0rVS+mg4C0kItd5nA9eVviyriGAhoxCx1WuEaHzV3t/n
40EW+hZtd95JEOZfbrE1XyQLSXVH/zu2EL7fZchfKwr0tynOsVwA5teVXe0d
zUIvjZ2vti2AeUs/vDLzMAvVHvs98m8+3FciAt5yjrAQkbh5tTIwkfvj2mgM
/L5r427rebBPzwrdkomFeZj3KjWSH/KX+NwPy2MsFJwwcrOQD/LB5warmDgW
0nyY1vycl8YRtxO+XY9nIWf5wg8TPDQ+EO1w/XMCCwUskuySBn4ha1MscIKF
Vg5/69jKhjxalPFcP5GFTtD/ngexII+IrlXYnwT7NMf6dg5F45hMk/KLJ1lo
28zrMxwS5sV2cverZBaa8wjxGyRovCbT0oJJYaGuOQWNRcA7yoL81p5mIfm5
j+MbGS7u+xt6yyuVhf7GJpV501w8OxW6+mwazF/Jsh2nuVz8TjW5szGdheqO
pv2984+LX6i8rfmTwUK54i3pXXNcHJi/p1k1E+oR3LyMF/iEgc+8nWdZ6Mfx
iMI1s1ys/bHvcGoWC20webLEaYaLKXNalpMNfld8LTl2mou7j7VO/T4H+oha
PHL1LxcbRR/iLs9loQtFf7e/+cPFa00W6LicB/8aM86ZnuJil4VlRafzoL5q
I5/kgJfS/oiTz0Iyi7+JmU5ycdauAOHJCyyku3vp1tAJLq493bhI9RL4x5P4
gPO/udjvZ/Z2t8ssVPZVIKF+nIu956ZvZBSwkKhbxZnBMS5O3D7P9EkhCwk3
WmeLAN8N6RObLYL5KRtO1R3lYnJFgZj6Fdi/aSGHvUa4uErTw8SnBPbJ2Gv3
5F9cbL93w43zpbCvtsxp3vrJxa3VZttfX4X9NPqV+DjMxcfm3RLlucZCbKfD
9QTw2iNJonrlMK9vqw+qDnGxodrQttAKFrKrPixnM8jFJaZTlVevs9Ap/aZH
hwa4eNGyJybdlSy082ai7eUfXDzOjZAQuwnnM6roePqdixOclJZYVIH/SSk7
jHzj4l9Xf9ok3GKh554DDWLAJseGH9RWQ95Y9VXFoJ+L/ztusPP3bcgX6XzH
fL5y8ZFAZs3KuyxUfGZby6k+0ANppbP7Huht7RmB271c3KmwLTzvPgsd9upA
nV/gPBz297c1LBQuvDCABJ7rKj29oBb8VE7uhGoP1DfL1N/4AeSnACrbupuL
LwrOj4qpY6E/dVdyD3Zxcc4pHnzvIZz/y9/0i5+5eMjdZePYI8gfZ35GN37i
4p/DCsMrOCykfPyAy3AnFzfdjG31rmehk14xaouAE3VSf118DM9/Pju24SMX
qy0PMOpoYCF9x8/XPDu4+PEajaZFT1jo1ZlFjokfuDhchnXC8inkLyJt6vp7
Lj7/9l/kySaYr2VGJ9vaufiZgX5xQzMLvXASF5x9x8XTfj0s5hnMizg7SQ44
NoCdv/EF6O3u9O9tbVysGfHM/2AL+G9Sv+3+t9DfVxb7q1+yEOv9/eKzrVy8
99X1spFXLHS+Z/fAf2+4+H4f31K1N/C8j+2yX15z8VTqkcY9rVDPX4QZL/CZ
PStKrryFehq881v1CuqxdPXD3jbQR4/RQbuXXBwQWCog2w7++mV9ZGQL/F79
zlm39/D+LQWBl15w8WLbCLu8D7DvmHD7xudcPNjKb9rRwUKYKlo19IyLPZtT
D4l3gv40JKaFgNftUux2+MRCR70b72o1c3FB58CRs58hXwec993ZxMWH07j2
b7tgPngT+eKecrHxwDFvkR74nsmo/NInXKy7N7PC5gvsi34f+ZZG8IPrtqsy
elnIJkr7/HgDzLdb97fXfSxUY9VNSQAnGjl3CPVD/SfMPfQfg97W9LBsvrHQ
119BFV71UA+ps/4Z36H/97SHEjlcHMKfxdv6A+b9UeaS65iLa8SpbpFBFlIL
CNNvfcTF8yK5I3ZDkH+En1j/eQh+cLBUN2sY9gc72mEpMApd9qj9J+yrk8fM
UB0XH/gSf0RihIV+vWvS8H3AxaG2f8NdRuH5kkbzU2rB7/zzr+aPwf6NaG+7
8R8Xy/SlL+4eh/3Hjk5rq+Hij+lTD+QmWOhR69KN0/e5+MbOXxe9J1loX/e1
99LAYdtya0unWOi9nKjPpntcvM1fYtHQH+CEbX2+d7m4YuzUldXTLDT6fZ1t
yh3Qv7JEWOgMC22Uaaq6cZuLU/07o+/Ogr/8HifaqkEvq/4+mpljoQK5ok1/
b3HxXyLd0JDLQlmuT8OWAs871TATT8M+2WaZZVTFxadO3htrYiDvHl1e6n2T
i5VeJysuJNko9IxBWdINLk638My0o9iojDqeV1HJxY94XQxyWWxkZvrjyOvr
/9fbeaVuNht9eLPDeqKCiysfbzJR4mWj8emHIhLAS8wiyvbysZGNmGDjxnIu
7pBy3HqLn43u79f087jGxTrVvLLT89joh4HsdFwZF5tev6ZltICNsu7WRZVc
5eJ//3klJwqwkf307FBzKfhfqe2SVwvZKG9Zs/nPEi5ud7gwICbERpfXLrog
BMw89pl0F2Yj77VNn9Zd4WKa95VBqQgbZQq1z3cs5uIYm7nGkUVsFH9nxYqo
IqjngFCKzmI2kpqp1r5QyMW/NdRTj4mx0btyj/W4APpbduTVM3E2upqyRLbv
Mpzv61IrUUk2mrV4N8MGXnlmrYC7FBvlnI9qULnExWZHuvmvLmGj0gXTh80u
cnHcSVPj8aVsdFrDQHH/BS5+czv7kd4yNvp7Wvu/9HwuPij+41CiDBs9zGw1
qM7j4oVfvUJaZdmoo3yu6t15Li70W1kmLc9GDmuLFv3Nhf3A7yvrr8BG20Kr
d0sBfzXXfn9bkY3+uyFVqJcD3PK4hVGC90s/eel+josfbFFnWSizUXdv4UBs
NuybhIKoXBU24pe8OF6YxcVlUXprv6myUdKL4oGGs1z8XX25yrqVbBQxV/Ty
WyYXpzyP94hVY6O080kFfMCRyVHvW1axkUqKodeKM1ws1bwmfckaNpK5ckfI
PIOLD3GbTvqrs9HLqvcVgelc7Fy3t+HeWjb6s++MVloaF7vd1jfiWcdGOKH1
+s1ULpao9P5nvx76mZsg0nqai9dk8MwVabLRBoMs79+nwE88TfR+a7FRwp/R
IlHgJRvtHm7SYaM4vYTXmilcnL3TNO7MBjayjtg4uCMZ9s9Sh6ReXegnQ44d
PAl+PJr7WkOPjSaXP/2ak8TFRICha7w+Gw2qHmisSQR/09qn0mYA/d4wdebj
CS52l9umo2TERm6RGyxmj3PxzkV/kiMQG32fU51YAjwuXCTbtImNjj6rTtRL
4OIFRqHTklvY6G1HPa9bPBfzdaUs3mfMRhKimw8ciQO9m4iHP9zKRmx72ZYL
x7h4Gb1RQng7G9X7bBV5GAv+eE6O3m3CRs95CjZ3HeXi8uYR1XumbPS7f8ku
bgzs270vc+aZs5FpUWHAMmAqpN/M3YKNRF7LehocgXwytHPzLUs2Kvp1DLkf
5mL1+W5HeazZKCi0amFMNNRTZiHjYgP9f3T+6YUoLv5yNqfxhi3Mo5rqvrpI
6O9fxdcsezbi/ts29+kQF3tMdsq4OLDR8N7eg3MHufisw7fbN3awUd+Fvq4l
wKlkYBrbiY2cKrTWboyA/c3KveHqzEbOl5/sdwkHv0nIXHzLhY2OhcWcizzA
xSrPjnP4dsLzBE3Kc8LA3zfmVnu4QX2sha/dCwW/3fVn6K47G33jcjLbQ+D9
X5oDFnqyUeR74z2TwcDxuuq+u9ho9fFEZVHg7NVheg+92CilKOSNRhAXVw9e
SBPzZiOlh798bPZDvbu/qgb5sFGu9cDXoEAufrojdH6TLxtFPTGzTN0H++J+
8Hq5PWykGc0UVOwFP0ufdyXKn40E/hvrfhbAxdEnA9zaAqAedfx8A/4wH0G1
bqv3sVF1lYYUL/DCtSolSYFQ3xs7xJT2QL751KnVt5/9//+5OrfJj4tfFhFC
BsHgF93aLzx9udjpQ8Pa3BA2EppoOh7jA+/7ZZ0/EQrf0z6nku/NxZuOvLGy
PsBGehZ1d2p2A+uFmleEs1GB4MTK917w/TweZ/gOstGn+uSUiV1cfOHDYzmf
Q2wUNhvQJgyc2fpihhPJRkN6MTxrPLn4uFaJtEw0+OH0dTlzD+iv/+Hkw4fZ
qOFMn5K/O+Tb39Ho4xE22urEt+iEGxebx77ZpHOUjWqT2AOFO2Fffi5LzY5l
IzubhtJHrpAH/61VmjwG/tSyyuqTC+SzqWwe+3iYd76V3X+dudiGYa+rTmCj
ib/FjouBmw9VXBM5wUY8iQn31zpx8beee4GhiWxkkXiLsHTk4tHPDodbk0AP
D8TXBezg4vgNt9s1ktloXke++QkHLr7zhTmcmcJGbVErLAvtoR4D/kETp9jI
ck2Z9kM72J+J0pUOqWy0M4Tg/2gL+1PSdMO9NPD3siX1kzZcrCC7TFgyg410
V/d4CQNnbWrSjD4D+tisPaRmDfNqcbD0cyYbVUnyu263gvlf6+JrlMVGF17r
39ptycWKvJdDi7JhXg/UjcZYgP/PP/SCJ4eNNv0LEjtvDv5RJHwgIJeNPtrq
K9wx4+L9O/L9X54HPWwXEH9tysXb27dd18iH+l98OjZowsVbpzcbnrsAfk/a
V7OBPz3AMnMXYR4Fz7vKbgd/Mf5luesy6N382KDuNtgnXXMvnhSAH6qNeThs
hfvW9NLzakVsdE3oTW2QMfRX4+jdM8VslG7Mxz25BfRgYi8/fQXex4pZXrwZ
/Fel5bNHKfhjmKTmw02QJ3qkBp5cZSPJYo7qB8TFltf2b1l9DfRz1o01bsTF
Ij+mR7LK2ah8dVvDfODjCr+G/lWw0fvtC/YqGYKfCB7R8a1ko5ni4SkDAy72
OfHh3csb4Hejrnuc9LnY/7RGg3YVG339X81VHk7VF7XDPXc0D0k0CKWkUYlK
K5EyJYVKSpQUGTKV5lGU5onyo1LmioQoK8lYKRpkKBFCUcY7nINvP9/3fP7x
rOfcvffa73rfd639ellhwOJhjHd4Lp2QSfiVfFQSaTqMRfqpV3hPWPAfn6V1
z4Tgd80wNCibBaNWj6c8XzSMpsv2p357Ss5L8pH/bDyM02nyhMtlQfVmrabu
hWT+KDXiPckjfnky+SqbxF4VfKOJ+Sy4pD80a9ICkr9zSGZkAQt0lvzOMDYa
xsjOpGODz1mw4L89Sg7zyXqDL4nbCkn/HOe50XveMDb2zNesQsL3LZmnjs4d
Rvu5g62mRUR/imbXb84Zxsla9tLJr4g+c3qiHs8m+7OCgtRek/u8TvYsn0Xm
3V03F50oYUH0zbWTfxiSeV7ct7a3lAXmB6peCmeS/no2l8zMpB//x7JUIPEn
Xc3jVRWE/5Pq0qcaDKOC0DFm6RsWgMxc0dIZw6jofpXKeMuCe6a9U52mD+Pb
LtUyrSoWLIsfWeSrP4yOa/jfz70n/Xhg6awT08h8szfVevgDC2b+usKOnTqM
md4Gcn41LMiQayt6rEfmnYBivaaPhB+/1NzLdIleJclXHT6T/b/xm7/pkPnn
jvKmV19YULI82WJgCvHfucahRl9ZUG9fE8Un8eR7dp0P6lhwX3/Pk8naxL8m
RT/RaGDBw4bNhQsnk/yHZ34+18iCWW6n0mwnkffZq+32Y76TfhpVGe4xcRif
6PlOCm4i/mCgOHPfBMIHwYFVHT9YsP2PCUZrDeP+yIqKzS1kHtphYHRPk/hb
64V71T9JvmrlUXnjhzHlEvvLyjYWeHv2v3qnMYz6xl7bnrcTP4672NgyjuST
9styXgcLpJnjtUJ1ou/B4hPJnYQ/tzKeyJLY3d5Ic9JvFoSe6A/QHjuM5ybt
lb3+h8wHCcYKC9XIe4uV6yLXw4KpZZvPW6sOo0/lkuGTf1kgk23Zs0WFzGsB
S4eZf8SP+J9nBSmT+ur3u4T0sWDruu41EUrkfeF0U66nnwWKUoFrbykOY+35
nRN3DpL77zaf/0hhGMVxt6J+DLHA6/2KwVfyxJ+P+DtuEpH5ap3LjS9yxB89
J4aSyRHypbdqdMkO446HPwftaRY8r1pyYFhA+CaUVFcwLAi+UPNckcQ3eQl8
yxHi/9LS33X4w6jVLp/wcpTM22/Tvy/kEfyKTlxeIkWBXlh24WruMA6wFrfk
SVNgGCg5tJlD5vs1gRcWsCjoUXDX8mcPo16IZ2wWRcGn6NKYYxTxnyP2MnM4
FNzlKwxdYZH3bYZ/ZQaXAuuz4+c+kCHzUAjrnwGfgg/iCus8afKePW4dnCqg
YLreiHmlFHmv5h5xmS5HgUbRDY3GMcRPDVtikuVJ7BVW1T3K4DOjx4v1FSmY
eunQttERBmc46S9NVqIg515UjSKJKfvI//RVKDj287D2lGEGw8cqu6eoUuAT
bmo/n2Gw7pvU8RljKfAMjdtgQTP4XXCTla5OgWlFBDhJGGwH1Q5DDQrOrqqj
vMQMLnfOmfl4PAVnMgKTQ0UMBm4prJmnRUHH1Tn6EUIG/e/71j+dQMGLw4Mn
bwwx2PtYysJkEgWOVfGFSYMMPoRChReTKaAq5T/nDjCYYv9z6fIpFOje0i4v
62cwQCGrqkSH4GGXe6O2j+zX5/PKWo/EHx6u+NXL4LS7jhofplIQPNj+Zugf
g6dZyR+d9Cnw9Tebwybx9MUPexumE7w/XQlQ+8vgf/eSgjwMKJgYV3JOt4fg
VftlY+dMCr5OyTo5v5vB2ozDiQGzKLhxx3iD+R8G9U1a1olmU1C50Iiz9jeD
dIWF99G5BJ/mU5e2djEo6Ols5s6nIPMYX7ink8GSALWiS0YULK2LNz7YwWCs
q4CtuZCC/6J01kX9YtBySCEz0ZiCdRpBq2+2MzixbOerWSYUJHb6jH/QxuCO
Ky6mz0wpCITfJU9aGYzeqqthsYQCpRVVNkU/GTznr7L1/VLCN2FvWlULgwZW
u2Vdl1EQYT6/vaGZQedUP+1fQEFvl5+k4weD2+O8/gsyp4B9/VjHYBODQTtu
nhhjQYFihdVjaRI/OmNdHW1Jwc+OuLUK3xlMriqO0LSiIM3E/a3mNwbjwSYp
ZRUFFd93T9ZvZPDbdP05i6wpuFcfY2fUwCBr3N0pZTYUnJSvWAf1DLo3jDni
bEfwN/00z7aOwaUR5yzb7cn+zPUul68Mmu6NDg11oOBLzZ9wz1oGby20VeY4
UrBDPfOn3xcGH2QpadxcR/gig7rhnxn8y512droTBd0Pe5ee+sRgZsJn7wJn
Cp7J6c6++JFBw6k7s+w2ULC7b44otobB/ig97x8bKUiR7b95v5pBC7ZrVJAr
BWs7LZQef2DQW81Rg+NGgVnfmG3570n+B53Ubm0h+vKTOvO6isEwi8eHZ7tT
4H908umqdwzOfZnh9HobBX/0F7l+fcug0pmY2I2ehH8rpnBa3hD+HES7v9tJ
/pF5kb8rGRwo9fE/5UX0H/2pZaCCQd7XrlFNb7Jf0RrlkXIGNXdHjmbtouCU
v8w4Domjjl71s/ahYB6W9yuUMbjKe6Ndiy8Fj7L23R9XyqB5nt7tcD+S77Q/
M7VLGMxda+WqEkAB84mOnP6a8Mtd9mx6IOG3/dHnc4sZFLoWG6wMoiBAyvG1
ySsGV7MLlv4IpqDZaPWd5UUMdu0xLwoPJXzhm61b/ZJBr+7kHLV9FNQd4tY7
IPluYDYxcz8Fo55HF2woJPWf4CiyPUD29zm0Y+sLBtVYCyw7D1KQq1W7y+s5
0ZOfMXX6MPGvr9vN9xQwiKapi3SOUrD+63BPUD7h69XvTS+PUXBk9n7/8Gdk
vVCP3nKCgqHyjOKjeQyWz6yJGj5JwWzvvb9P5zLYuGbBhdunKchLjms/l8Ng
QeUd7pIzFEiNUE8vPyX5btgtbIikYOaTY843sxn8yWpxPXiWguqu9sq4J4S/
hpsXTogmev1PoHwvi0Gp4zMjCs9TMCahxCA5k8FjMkn27hfJede71DMeEz9h
T46WvkzuM7rmS+YjBmfO+2N+/woF7nPfeOU8ZDDtmHvAqmsUaDnPrcjPIP64
okbtz3UKWvxchgvTGZTTujH/4k0KPByVZYrTGNwvTVUaxRJ+py+sL01lMM5i
b13dLQrKRm8er0xhMOfUAo8jcQTvO3LMu2QG5+D97XrxpB6F3iurkwg/lo9v
fpNAQZ/T4W2fHpD6ZnXV7r1L8F8yxa72PoPblP1Xj0+kwE5Tn1efyKB27uiC
V/cpuO3nea3xHrmvw2Dc7iQKuk4n9X6/y6B6W/IxlRTSH86UTWi+Q/RbG9T8
PJUCk13XNX4mMJj689ELr3Si14H21tZ4BmdPzB2r9JCCyNKzR9r/Y7BD+PNP
wSMKhu1dOn/FMZiw5BLszCR++15zSudt8l1lvLLKE6I317TpXbcYvCZVvw2z
Sf+pqx3tiiV6b585xzeHAvHI3sTfMQymj/od0sij4LSTvfqfmwwe6mRWlz0j
frlw8YY/NxjcFzf/ekgBBRve8Hf+uU76V3CAh+4L4p8K51f8ucbgVj2lRx8L
SX+outb9+yqD98qDDp54Sfztbt/231cInz4PVc5/RYHOUHBK12UGd+mJY1uL
KWhjded3XmLQt7fuz7USwr/aGTEdFxk8/1n00qqM6MlqZMWvC4RP75+qS8op
cGYWFrSdJ/65PLA3vZKCb7sTR35GE//sOWvv/paCa7Vq8i3niF+Pes1WraIg
aP2mzqazDCpIbb9a/p4ChSK4+C2KQbu21kOHqinYUnlDuiGS4CNj+2feRwpC
ugzh6xkGD2gwTR2fKJjjXb3qcwTRv82GjfFfCN7ODlo1pxk8oft6g/NXCs5d
35dfdYrBUzfvfZerp+BgjbrOm5PEX2Rcf5c0EP86TjuVnSB60V9z5PA3ClZ3
/HMsPs7ge+O2WOMmCvKVSzTwGDm//LhZ7w8KtOstUvOPMsj/Hr07rYWCjOYl
rJwjDIa0+07yaiX6ub5/WuZhBgcLTrtpt1Pwdk6ZSvohBnXum+t9+0XBw8e9
5Q8OMpjoxA2L6aTg+Y/XK+8cYLC0Z9k6598U2K6Xjb4VzqDWGMd8lW7ijzuv
3Lq2n8FxZ5LSq3vI/GGmt/fCPsKHgZQZF/9RMKv0nGJkGIOtOsVGa/oowKyr
ocdDiT9ud3sjP0CB7FFO4oEQBstCf/ZUDVIgCHx0MziYwZfnXsZfEBJ8Ljiv
3xPE4DIb9+8OYgp+pZV+2bGXQYfKWWnKNOHP5opJWwJJP7l2k/2ZoUB9ZNps
5wDiFw/5vTdGKFielcay92dwRVTfbtcxbAD3CQmWfgzuVC0MniTNBvVsS6ml
exi0ftQg3yrDBpeJ3dOMfBncbJRvkkKx4fXHBhUDHwa7B8oH/ThsGH5b91p7
N4Mt+WErFvDYYFD60HTcLqLfioU6DJ8Nd82mhMh7M3jkW+i1Ylk2nN9HB7F2
ErxnpcSelWfDlX1SxpIdDFYHLJu/XpEN+yj6xd/tRA81aVsnKLOhMukht82T
wU8j7pN/qbDhVErL2HoPgu/kmpBMNTY8VnPrqNrG4J5ve90PqrOByvt5sNid
+Jtb7g8rDTbc0FryKXcrg46WqkIVTTbsuWDQk7aFQaPnI/d+aLFhmlZYZbwb
6T+7/vzKmMiGO9E/va9sZvBVyLriA5PZcGHPgorTrgxeik5daD2FDRNYc3/v
30TmwyZvcw1d8t0ltsp3I9HDZPavDj02fDdYELR1A4NLTkt0n01jg7N0yde1
LmR+/FDIRE5nw2wNudEVzgRP87d+rgZsmOPzoW2BE4PDSbcPGBqyYcWj6nPT
1jN4fX2qzpjZbFDa8LF/3DoGXXUDdn6cw4a4KzfG8x0ZHH9ol1XSPHKe9Y8x
tAPp72uUXx8wYsNabf8Hv9eQeVft1zeHhWyICaYEjfYMttVuvzZ1ERvkN2+f
9daO9IcZvN+MCRuckm0Vn9syaDLbsenjYjaIWg4/TrMh/n69cG/aUjYM2RXI
37JmUDrh3f0Ty9jg+rNoRtRqBt9qju7bvJzUZ70ja/8qBut3f/yzYAUbxglm
3tppRfrf0TdSipZsqNeT/+u0kvh/s3de10o2DIbnjq6wJHpPMlQqXcUGvevt
b+daMNhz9LbsXWs2/Je30XnSCqLvx4vSDtuyIeJr1S1ZcwaPK57udrVnw6UE
mTgxMKiqxPtk4sCG4/5PN7YvI/gUrNw6zpENBS53qmvMGLTNfH1BuI4NFRNP
snApg+9m8bxqndjQtmR8X+oSBu/yb7XkupD9GyfFXl/MoEeuFDtmIxs66hyY
Y6Yktij5EO7KhjOvvMftMSH9Y4vfCjc3NmR/mtLjsojBzrWnt8BWNghGTQ6Z
GzO4m3djiu42wr8f3iUzFzKorGRwkevJBr+SXaVjFzC4/vq7pO7tbOhPGzoy
xojBWbv4uz96EX6aVfR2ziPz+/Ce2mfebDD5Eqv5cS6DG3ef+pewmw0a+3WH
C+aQ+/l9f3rGlw0r6ydeT5xN5s89HP1APzYYbjRvPzeLzMdBF6w2BZDzpay6
gw3JvG3EVrPYy4aNZ1pTN88kepdnLs4KZkOwQ81ECwMG1/Gln2uEsqF1e9kq
gxkMfmhMuU7tY0NXeLi+8nTyfvp1SrtvPxtG/t15IZrG4NRF092aDhD+VvVz
mqYy6HZ+mvW7Q2x4WKTHKdFjsNlFrbPgCBuMpnTnp+qS+TE7wjTtGNFz98iU
izpEP8Gqy26dYMO9MoVlIVPI+omOwrOn2PBC8lF+kzaZZ7tqPQ9FsEErdPSS
2WQyr1QsPeUfyYbP7yzLp0xiMHur1maPs0Svppsy2RMZjBDIdTpFk/yv/7Xt
0mLw9c+UmdYXSOyRF/tOk8GTz6KnLbvEhu3oFft4PJmPNdbXG11hQ4h/us0V
DeLXtjGWBtfYsLXW9GHIOAb7Nkh2TbnBBj7zqshFncEkSm3V+Biy/vjgKZOx
xD++RvxQvsWG5w+PS8arEX2M65svG0f0u338JEaF+OWHfnN2PBukdH37G5UJ
Hu8M5aXusGFUdlrYCyXS/xOXX2fusqGxXpwSp8hgVUZ1gyiR+F/b5bOHFBic
JzjWNPiA8HdygqabPNFzUv+d/mQ2dI5/v3GJHIO/FlTp9KWyQWb4raWmLJnH
FuXs6E0n+o5c2STmE3wla717HxI/1+rQ+8oj8+nNVTP7HhN/SHbTyOGSeWN4
eVZ/Fhs4BY7PrnBIP25tlwxms2F1yF4qkE36Z8MPtjiHDUcu7hy2oxgca1n/
hcljwxTXxoQZLAZFzod9pArYcDEv/C9bhsGDE/eXsF+wYdvkPx0tUgSPo2Ft
ssiG9Li6c4VjyPvRdNpblSLSP6p+18eM0pjZvjBcs5j4YUtlTfAIjZtFTv90
StgwEDsxeM0wjSteGc02LCPnWZ8vnM7QmBRy0ti4gvCr+mWmDE2jua6QZ/6G
DSfvbrb7JqYxr2hZkt070n8KOJdyRDRO0VNW3PSeDXJpOw9eENJ4lq9jubOa
9JtIbQXvIRqDVfWtQj6yYfdw3SoYpNH9Xe3Yk58J340XTB83QOO2lM7sK7Vs
aBr48uhvH433OGOnJNYR/PZ7NJb20ihjNHbr0wY2+F8Lfxj3j8ZE70Tfsm9s
sP+vSC/4L42R7w/Y1Dex4ezeuuXWPTTOObmB6W5mQ3mop/TkbhqNrwmPSLey
we3amJ2Dv2kUU+q16u3EX5au9a/sonHphxDpWR1siPUYHB/fSeO3to/Sll1E
/wfO7QrqoDF0Xt/XzX/Y0HPk6SarXzRqxl0+FdJD+uFv+Z7x7TTy+Pt4F/6R
73kLdXpaafTY7LUjpY/U27NS/PInjT1hU2JfDxD//OkVeKWFxq/me5N/DLHB
MSs5ckczjXuTtC4NiwifXxuYG/+gkX29c70mzYY1UWdjuU00xrLvDpgME332
elyu+0ZjhUQhcOMoGwK32k5PbaTx8pGRyv1SHIh92rwlvIHG+Y9MZG7JcCDE
9vk863oauU/Oj39BkXggOFGjjka/kjdKPzgcyB6496SjlsY78192yvA5IMNv
3pr7hcaHW5fc05flQNuO4uRTn2l0faW0zF6eA0kZzdHrPtGo3a1cGKzIgQ3i
anntjzSOO6eifVuZA1U10w16qmlkdnZ4v1blQKrR4Zb8DzRO8955vXssB9ZH
ehpFvKfxxtWdqeoaHBhI2TN5XRWNQ+pF9801ObDn2+wHE9/RmLLcLtJvAgdc
apeUdL6h8XtEu9OtSRz4kzP1UHYl4Wekt2yFNgco9pF3hytoVFF6nCHU4cCY
vC9PV5XTaKd2y3TaVA5k6RcuUC6j8fVzbraLPgecNEtsG0podNhaNz5yBge8
noVL7r2mcdeZHv+CmRyIubTHzLeYxrXiGdk9sziQed1gnNErGh3T9nZMmcsB
74nmEfRLGkeqU+U2zOeAzY+lZ18hjb7fnumeX8CBywOpOpGFNJ4+GDGrxJgD
rI+qDmtekPXxjMGwCQderGUrqj2n0Wa/zMSFSzignMjzrM8n+jwRQQWYcWDT
xuRV8c9o/Hsk5GcqcCDf1eelZx6Ng/sL8trNOSDsqa+YlktjeuWq0zqWHFjy
6PD2309pdBsvb7fNigMNF75deJhNo47nsFzCag5o1h+yCXxC6t3Pq2yy4cBv
g7br87NoDA/QPz7ZngNpoTcDBx8TPn61N/Zw4MC3Yc2GnEekfqeDuxIdOdDs
1F8T9pDwbf7l2x3rOZDscWfDogwaZ4rv2Bu6EPyck31EaTTmr4+XCtrIAXgc
KchLpXH9jIicZ64c6DUtNQ5LobGq1MVPagsHDgi+/12QTOODFsUZ1u4cKDni
MH/gAY3ZiU+6rnhwwGzpbams+zT+TjTP/L6dA4dmL9vkn0jjhL9Fh2fs5MCn
0zlLZt6jsYQyXh+2iwP9OYeTO+7Q2NiaPK/EhwN7Q1TiEhNoTGVN1lT144Bn
3l8N93ga0zY/kN8ewIHW7OiJmv8RPXtZyT/dy4H737xSP9+mMWGyoiYnhAM+
zf3PL9yisUhJYeGmMA7cTEl3Wh1L41ab9e4P95Pfb+AGS8fQSPv2xsoc5EDc
qkPqBTcI/5PE7RsPE/3xji0Luk7jqsJjlplHOTDb/czvGddoXCOfkMs7wYGW
FRzNlis0mkb7mnme4kD0t4B3Ny/TGF01puFFBAeqTxlLr7lE6sXed14jigOB
xW/zWBdpbJX9uzH0HAfyVt/59+w8jYrbTpp9Os+Bt0O6KX7RNO6buWHp/Esc
UKspbZ5yjsZNK8+5XLnCgaP8wZgvUTSOLrQ4P3CNA98HtKojI2mctPh+i/NN
Dkzkp51ecobG1VZfnPJjib7b+Pk9p2l0FozpnBhH8luRtDvhFI0/Bm3jTsYT
/Ec6b6w9SeMb486g33c4kK6wZLn0CRrflUn7rUvkQEIk5ZV1jEZpr4pzzx9w
4ENMBuVxlNwv3q96agoH1E/FTlI6Qu5fo7f0choH5j2Y+wQPkXiObvVIBgc6
fGpxz0Ea3xYnnPd9zAEdl78WmgfIfYM+hTZkcUBe3LC8fD+NlTKSKJunHNDv
HXkavI/49yT7t89zOeDwOy9hchiNAmeFJbPzOVAbt0vqbQjxa93DDXefc+BI
mX9taDCNMQONaerIgYOG06doB9HYphfwMLqIA2ExfT8qA4m+5A63sl5zILx2
mkpwAPFvxn7NoVLih0908rT8iZ9ZGP4bKufAVvGy96/30OhvvKM88A3xG7/P
Lr6+ND6dZ1nX/Y4Djz8tXqviQ6MoboKuzwcOqLRW5D/bReO1XkjtrOGAtc3n
K1u9ST75Mnt2fSb5p2c1sHbSODX++Z6uWg74xT69lLKDxlqP1xm+9Rzg3pzz
1G47jct/h8z610j8VDXEsteD8MViVm9wE6n/ro/Lr24j/fa+rVDSzIG1X2NT
FroTPELmmR9vJXqJ1Dj4dQuNi+xXfOT/IvqKvJ23343ondWWdrWTA/8V+28Z
v5nGyWlH3k36Q+on8903fxONfVcPmaT3kPr0zvm5cSONRltsek16OfBAIfOl
yIXG7h6XofJ+DizMuc+64Uxj4FFV641DBA8Vp4dGTjS63B3o7hIRfeizXlSv
I3xY5vfzEM0B85Kh2X6ONIbdExsojxD/iPBn89fSOPaIUkXSGC7UfHm07P4a
Mp/0zHtuJsOF2a3C+mX2RH8Hv7FrKS50JJ6urbOlMWPmldQALhdmVccYBdnQ
eH//12SBgAsTm/f0CqxpPORuJJMsxwURz0wucRWN8Z5zCiwVubBlsUXEYisa
6y9uqGlV5sIRrWdbaiyJv59ebH1KjQvA+3TZ24LGSwd2604bx4XNCm+mjJjT
eA72e1SO58K+3zVyV5bTOMt6hPKfwIUF7EnrpgHRS/ZlRbXJXDALbO7NN6NR
y6bmxPMpXFjSat1pt5To9azrth16XKh+FrXox2Iacx++T1XQ58KZP1XfA01p
7Mio2VYwgwv5KhYN0iY03l0lOONtyAUvdzXDK8Y0rhToTFKfwwXZWN+PUxbS
uMGpVL9sHheCNfe+yzSi8dfWxAf7FnDB973teJhPo6qFf6zBIi5EGE559m4u
jVekGqkfplwoWzg2ZdMcovdTd7uuLeXC6r02ne2zaDR7fMjaDrjwubNl315D
GjvdDKaxV3Dh0FTGediAxpM+vsdfWnJhkuHT4xEzaHxVyNpycBUXmsNn0IrT
Sb+2LSgwseFCulQYxkyj8ZH2pjiRHRfO62ZXaU8leHs9ZD1zIPXJFk9L0aVR
wedMf/g6Uu8ut8rZOmR+SinwMXPmwopdg9lPtQk+Hyb6y2zkwt55H9tNJxO9
vzk7WuHKBTqJuxUnEn8obZp4eQsXFp++r7ViAo0/F9FVrtu44Pcjd2KpJo0v
uouUpm3nQrmW7fZV42ls4Wp29ntxIfCf75+KcTQ+V+x1frWLC1GuOjnW6gT/
wblul325oHA/9GWlGvFTzffDnv5kvbMv31qVxutbXpga7+WCmgn3SrkyjZzJ
g2qyIVwotLfduFKJRk+bvZdawriQ8mHR5mIF4m/uRo/yw7lwdfrb2GXyNF4M
Nwu8eogLD3ulVQtkyTzkeqPO/ygXFnbVli4QEHz3ru6yPcGFYdGKrEc8wt82
j/sGp7nQrmP2WZ9L+Bs7KCsbyQXbcwWz7rBpNFyurtNzlgsBux+9GEfRWLqp
ubP6PBdyuYJjF2RIbBHomXuJC0zhizBKmsTLOy79d5ULL7qzE8LHkPUnfMIi
bnDBXNwg6RmRYOs83bF7Y8l6C61THsMSnHNoWcCWOC7oG7qZfaYlmBDbE2Gb
wIWzrJN6VhIJqtV7kYmRC9dkg03yRBJkpTWLDB9w4Xag/H59oQSzk247a6dw
YbvlvJ83BiWYG18XPjadC5X7n4eyByQYfvf7TrlHhL8NEfOC+yT4jzc0iZ3F
hR2ye9Sa/0kw8JTf/TFPuXD0sPlEu78STNK9JWFyuTDGr9Emr1uCyR4ftel8
LnxqkI2b8keC8+cGTaBfcEEccU/xXJcEFVgNf5mXpB6/99wf6JDgpUb/W2Ne
cyFmvvGmzb8kuNzp1hR2GdnPtNywuE2CqRlvIuQquZB89NfE6a0StPsS9G7s
Oy60zNg483yLBF8cFAxpf+DCJuH39X0/JNiirsCa/ZELPSaLbjg1SdBtYFS8
9Avxl8/afbnfJDhl+fZ6+zou9Bo5b9dolOAMrbKkbY1ckFkZ/Wd/vQQ3x+dt
D23iwuHAg5F1XyUY3/1OJbqFCybXvpgsqpUgH+7k3m/jgt2wDXPtswTX9Vc7
vuzgwkq3qPd9HyW44Rqro/E3FywrlmTZ10jwZ1/LfrqHC4qPBPdSPkjwsp6W
QKuP6KXqdoLMewn23dn+n9kgwd/oSsrmdxIsswxd6CkifjbnwvPsNxI846X4
JZLmQp39rK+CSgnK/BAeyRrhwlxHAb2tXIJLdYQLv0nx4MmMQp3cUgmGWn4f
5lE8qOtpcBCUSDBM4UTtIi4PHn4cOrqlWIL9skWluwQ8oHX/y3pcJMElt/dX
3ZbngcvSLa1SLyU4fuRKb7USD7QPv1R1LJTg9x3D83hq5LuVjfmd5xJ8yEu5
Zj6OB05/j/n8zSf5zL+odViTB+H5reeXPJPg7jVZlQUTeZBe8y/1TK4E90qp
3aO1eVBsNrnw41MJfpv7OnmpHg9q6jpLJ2RLUF675vsxfR44WBcVe2WReu9z
WVVuwIOZ4rFPHj6W4HG3oA7F2TzI4W64MvhQgjnHbF65zuNBoE2Px+IMCaoa
y9YlL+ABmsLko2kSxGMds0WLeODT/biiOEWC6gbjK1cv4cEk+QQ3drIE6z81
p8Yt48G96l31Vg8keEM24nO/OQ/Y3V5mZxIJX7ZusLNdyYNHZ/9ElN2V4KM9
aWpJq3kw1dL2KXVHgm9HG+ey7HjQrvzptXm8BGeOX3vf04EHXZZV2YfjJLhR
OSioZB057+CxE89uSZCT+DR+ugsPHl+bM7s/htyHfcXw4iYeGKaOzzG4Sc6T
jp4sduNB5HD4WM/rEjzMMTy4fRvZf+CMfcxVorcVLIua7QQfwb7NVZeJfvLS
Dph782BOaZiZ9CXye8fXU5/68CAr5Umf0QVSb2nhqhn+JJ+Z68K8oiXYWz3Q
dmcvDz5n7K+8flaCE4dDpbRCeWC8Y2VXSaQEC/nL4m/u58HCTZ8+9UdI8FPr
2GL1Qzzy3jA9M/m0BFN6PwTEHOWB35coaduTElxhuCp9wkkeeEh/Wh56XIJ6
K9z3J0bwIODWJIv4o8Q/kqlGw7M8MOndyyk7LMG0HMOvz87zoPpjVWT3QQla
lX4JXHWZB8qnZ1coH5CghzU3o+4aqd+jc8UL90tw/Z+a6D0xPPBeUxe6MYzo
OclhHCuO4J8u0xweIsGvvxId4hJ4oGI1OBobJEHBPcbUJJEHl95ern4WKMEP
+8831CbxYBP1fF2tvwSbP8Yu3J/GA9sym5P9eyT4bMTHYcIjHnDb1bfJ+0pw
q62z4essHljp9P6atluC+fPyqvfk8EBq0r2x4C1Bax/J8vH5PFhuNdDl7CXB
PSoXj1e84EFl2X0P3+3ET94N3ThQxIOj+4MOHPWQ4LIfOafnlPAguFpl/hV3
CcJmz3Ud5Tz48N44InGLBM+bxkrfe0vw64kKyd4sQcdjrBj3Dzz4I/+EfrWJ
4O/lrKn9iQeLdjmof9ggwV0ha8631vKgat9wSYOzBP8+yh9KbeCBf5c91b6e
4JPjtzG4iQerIj/W9DhKcLjbrgB+Er0ZqM4cciD8uLtSW/EX0VPCFXnGnuh1
3rqLLV08aLpZFTbGToLUvHC5vB6Cz83FO2RsyP43quIu9hE+Nlp/Yq2WYGez
/0rfIR7csfZ6xbKSoDlEydpIeHBuY+9MGUsJHkDnwZkjPHjFrFIas0KCE4I0
2crSfLh0vtiXBgnq3DGwkFB86H32eMmgGelfPb+y23h80N6+8XD3EgkGRBW6
fZLjQ9W10VmtpoRfWw0sSpX40Oj53aZukQRjlubtKVDjw7fa6TVvFxK+yQ03
PdHgg/xXeSw0kuBqJj7h0QQ+0PJPFB7Nk2DdY6enD7X5kFtjVBQ3R4KJ+5t1
MvX4kCRI+xA1S4JtR9X6cqbzoX283uLQmcSfRmv0XhrywfRl6vDWGRJsD+CX
vJ3Lh7Oji9VW6UvwYnnB58YFfBihqg/PmipB76Qht38mfDgmv8lYRVeCVZfr
PTlmfOizxMVD2hJ0nXmjW9ucD4UPf5ypnUT8e7evFKzkgyrrumbuBFLPmtT7
26z5cOT2w39XNSXokvXkx2l7Poy17WUFapD+6SbOe+RI4pVaTjbq5Lxdo0aN
znyQGmn9pqMmwXldm1xlXfmgxxXdkihLUPZJ1jzYyod4sejse0Xiv9ewKMyT
D5VWx1PvyhN+3bVVeLKTDxOm6Q0EyUrwjq/xlD4fPuzYtWvHCj7JzzZAakEA
Hw66vpMociW4IFHy5EAwH+zuljxupIge9LqhdB8fVqi/OPFARoKm4/c+Uj3E
B36iaoCfFNFrahl75zE+5EzQ2Ws0Ksa/08D+xSk+GE1acFrEiNFuo3m0ehQf
WD/PJedLxHi8ZPWbkPN8cNHy+BwuEhP/+6Xw9TIf3N83c02GxPhQ5qWH2Q0+
DOnPWjbYL0aB78U3ybf44OO0JfhRrxjHNU13VE/gQ7rz4cSdf8Xo4BQ8EpnI
h4t1599M6BajR6Df1zEpfNjJP9VW3SVGnVrDjgMZfLjlbd1zokOM0082LaAz
+ZAQ87x5frsYFWeUVxzO4UOPaUZB808x+kdZpLML+DDjSXNYdLMYr32qaLtM
ur6LtIqycZMY5aj2wzqv+bD8Uvep741i7FsJR/PKCd6jiu9P1ItxpktM39p3
fPDqU+ic+lWMFzrffP9bzYeo7/7vyz6T3yu8s7v8hQ9TviQf8vpI8LmXvsqk
gQ/MWr2/0tVibHh47WtrE6kvvXxSXJUYt32rYl9r5cPiIDvegrdivNyR37i6
kw/XNc8kV1aIMZ1f5ynTwwePBh2RW5kYN+wtuV/Ux4ejrSv6e16L8XOeSfpJ
IR+sw5irh16J8egmuWO2DB9U7jt+5b0U47u5C2dpSAnAT2lJ3pUXYswZKH/R
RQlgbtZ/szULxJibLTYp4gvA8LyDSUKeGLdu08q4rSCAs+HqH6bkiDHG7r72
IVUBVH9J7rn7RIxxudPvemgI4KBVyoXJmWJ8vs7dxG6iAGb5p2fceihGbr12
3xIdAWx/YLRCNV2Mv67vqp2rL4DEzCzrqBRynxGnAQNDcl7oqcLhBwQfi+nr
DeYJYCRdfNMvUYxL+ldLzzEWgNPV1Z8a7xA+nVvBN10iAJ/427tXxRP8p5WF
rV4ugKu6HOfM26TequnOW1YK4Dgv6qJ6rBjvnPqXtc9GAN/3KKseuCHGLpP8
mzcdBNC+bn99w1Ux6s9wUS10EsBKqxPfTC6LMXuJ2bzOTeS71I+x1y4QftAK
oxruAvgoP+No9zkxjrG/EeGwQwCUT7vyiigxLlxU+fXcbgHo6Z4svxYhxqu3
K0er/AWgOOga23ZSjLNkfvHUQwRg+uPRsXnHxTi4/RZrR7gAyspSww4eEeMZ
+tJw3hFyvox7SPFBoge1RGmVUwJQ6a8M4oST/P/VawdFCWDppSqfVWFiNL0e
sKvuAslv1Mj5dLAY57/88MvymgDk1B4ZFAWK8ebLmLS8WAHc//mxVeQnxgj/
uOK5CQKQMZ8cbugrxsCJLWaZ9wWw2W7o55ZdYpS6dG+mcZoADnfdHh/tJUak
190ufiyAoBXLxuZ5irGQGxfnnCOA6eZ/qprcxWjT4g7/CgTQzbm+hLVFjJRF
wdWLRQK4t03JRc9VjFsuS6cZlwkgZ5Ha2BUbxPhKVH6l7a0ALo8xDXRzIvc5
/21rbI0Ark8Wbw12JPmdsJvs/FUA+zel10WsIesdd7SP+y6ALzOjP9+wJecx
mcUtPwUwODfbOnG1GDVspCufdBL+hI+bk7GS3FfTW3DuL8Gj9fzBrBWED49N
Yn0GCV/9KqZmgxjvC1QiHWkB7DrhrJe1VIxf1td2gZQsaFsl+KWbEn2aZ9Us
5MiCa/1v0V1jMRpd0VhvJCcLS25tyL9mJMa6iKrjJiqyINjWlHxyrhibApr2
rtSQhTdZa/P9ZxH9mqUscp0kCxmiDa3OBoQfk+s6wvRkYWZyiJapvhjF0/xu
3jaQhezdIy4aeoQf0gWbK+bKwiWzSecGtMXYnLnTZsRYFlQuf814M1GM/1yC
whebyULihpHM/zTFmCi7cMwxC1lI1TCO3jNOjL/Ro7/KWhZEIsn8RWpirNfn
+eitlYWHeZdjR5TEyBTdOHzSRRbmZI99+lKe+OXHb5Z/3GRB49OesMMCMXpH
ydVt3i4Lf8JtPxtzCZ7ahQ5fdsvC9N3zX/1hEX6p9JRsCCT3ifebGyclxg5P
yrE1TBbYBqpjV4+I8G9frfz+w7IQIpH2/CcRYXZL0lj1U7LgEt/MvyIU4TYF
/ZOFZ2WhnDdhzNwBEWbeOLzX/7IsCE1/GVX+E6HpPqvh6TGyMKlnwa0t3SI8
YXIDeuJl4YZxkW5Ppwi/ZA5veP5AFqo0pIv3tYvQpeGM59UMWXilMHfnSIsI
FbHsUGi2LMScs5A+0iTCopB3JR4FZH//vyclDSKcs8xo08ZXsvDUL74p4KsI
nz+evGlThSxE+R+QbvkkQnnGom3HB4JPw7ZvdtUifGvfqnmwVhbuN7VvzX4n
wgm2XybGfZeFf/cd96tVilDpTpRCRRvBLzx+XGCpCF9myyqO6ZaFtNawmWWv
RLgkhLPCfEAWHJ4a3VNHEe42r3hzgZaFn8P1uz0KyPlCq6oOaTk4OawRmJQr
QoOxev52fDkYkqy61/5EhL4KWR9fKMnBU7kdPZMei7D0yYC2qYYcqH+WX7Yu
XYRvitOOvposB+VaZ44dTRahV9I6dRd9ORjck3knKVGE52wM5EWz5cD6HOds
eQLZX9/k/H1jOZjwPUH/520R/vJ3KNq6TA6+Fc7YIbxJ8vUZWzPVSg5+5bfP
oK6JsHAM94/EXg5ET5I8ZS+J0Nr3yOJGZzmY2l0lko0W4dhp+d2VW+Tg+PCq
j+xIEW6XbppT5iUHy5KjGsQnRTgtjGVU7ScH/jHR4rajInww03haZ6gcqLLf
qb45KEKrvKOLFY7IwbZZ5qop+0SoFtNzd0WEHHS8dP9+JFiEawNjLp6+IAdH
J6hsXBMgwuKj6Yu+3pADt9CcXeq+IjzgsefDogQ5GFM1drB2pwj/KVqcT06W
g8gPu5sueopw4/zilGmZcpBzeo2s+VYRPst97JrzTA7YzcVbfm8S4fXn8t/X
v5IDHQ3dZ+ecRahRpesr80YOvvzSHdZzFOHS8EjzVx/l4HB0lSDXToRly2bG
X2qUA+W0sJJlq0W4oXFrUWAbqV8n8l5aiPDmcGunR48cLN0TlWsMIly5aXDT
DqEcuKqI0h8sJucbr9mwf4w8TAvdViZrLMIB9+XT4nnyoJfj8HPXPBGeuZor
X6ssD72sA40vDAnf/axctLXkYajnWTR3ugjvfVlqc1hPHrrdWdWrdUU4qS99
Yc8seajesfPIsUkiHEwN3xm4SB6+xowEPBovws3l/oZcc3motP9z8KMa4ccD
q/osG3modVu7v1tRhO6XXxYFOsnDq7sWi4cFItz1Kd3Ecqs8GGpVXpfmED37
sWINd8mDfXrFlmEpEc6KEy4xCJKHlSHUjm5GiDHjpY+YHZKHX28UwmuEQjRd
Olq4M0IewgtgT3qfEI17zLYkXZKHLNU02QPdQvx+9tbL4VvykCylpGfWIcTs
oou2Pg/kYfO4r8cGW4QY7LnO599jechvZf4kfBPi6IauM9EF8lDXQs2Gr0Ls
TFmluqJUHg42D8p/rBHirjzvI0rV8hD7eqnjxndCXP/ce5m4geTzX8bzmjIh
Sl1Mfitpl4fRcTsUl70S4khzx92xffIwolks999zIX5t8lluNywPn7LXB/3N
EeI+f3WDeK4CPNctHp6XKcS58jHtsqoKcEO5aKd3mhAFfmdHrk9SAPkPQ7su
3Bfikd9xUmYGCrAlsTs/KV6IP4UvjksbK8AHOYl8Zgy5z3VzjTZzBXjVqTsu
7YoQV8uO39ZurwDiQJXT16KFeK9NLGG7KkAd000FRAjxasilc1Y7FeCQr6W5
6TEh5goLXyYHKUCksbClP1yIsYfLrAyOKkDBgEL07WAhxjVeqn1/TgHiHNJb
5vsJ8Vheq8GNGAX46fj1+LOdQsyRTmYff6AAjV98eYbbhHiINWPOpScKsGzc
b/nzm4RoudI7rOSlAijPd9ZvXCfEugubsyZVKcDwXv6vsXZCfL/avjChQQEm
2lz+unSlEMuj9Y+u7lSAtLf7TjssE+Iik8+t44XkPn4aofaLhJj2sOpflLQi
1At99Y3nCnF+rlV+HE8RaPuPGvwZQgypCnEsVVSEGOn6otIpQtT3erOcGqcI
8Wajl301hbjBsVLNdZIitPUGSCQqQtRMtNhWPlURVteWbQ2UFWJkwp3ndrMU
IUCpUPc9S4h9utNKfy9QhIYxzYkqw0NY9sFqyr2lilDYv3SB2eAQvnMaOhBs
qQifLXm69t1DuHTDyEl3O0V4c3BZnnnbEJknPId2OinC9pZlczW/DeFOScnF
s26KsEzJvfTLpyF8+PSD1tsdinC7IexB8Nsh7MxM85nhpwg/f24X9hcPYart
fpekUEUoMTz1eV3BEBofbyhecYTEDdPWXckaQuk5J/4bc0YRQoz7wzJThjBM
trLp+0VFeMlfBhkJQ3jHbsPZphhF+LDA4/apG0O4RqX2scw9RfjPvs/f5PwQ
nih77GubrggLB/svlp0cwhmVPzrynyqC9jZJ6awDQ/jk50c3B1SE8qNGlXsC
hzBbz1VFvkIRRqt3mJ/YOYQOyk+2DdYowsSf5SV73IbQQPNOFucbwdugrtZg
3RCWlqccX/lLEe7eleooWDWEjI6Hx5NeRZg91dBBy2wI0b5JuIZRhBteC9bZ
zB/ClzetxkzkKMGOWzM1rfSH0LvyzNpJykpwouJQrtyEIXz/3bjRaYISpL//
Pj5OaQgXCv/LKNZXAotSeY1+agjn0yO9u42U4MCBTdvlJIN4TUsgtAMl+Pev
KaqzexDzNt6f5W+rBGY5Z/pPNg+ilE7r3OoNSnD4dWZ946dBXHtk9+vQHUqk
/qH2PWWD2LlvwlePvUqw1OPCjJz8QbxtveLSzSNK8KijUGVuxiD+92q8jWa0
EtypS9/rGj+Iyun07Z5YJah2NfCbe2kQjX+ouI9NUQK1mpLWh8cH0YSpfXo9
Vwmaw4/teB80iPFF5grBpUrw+9ijaee3D2ImS2bBk89KMPl5qlT7+kE8/u+F
w8Y2JcgYv35LtcUgtl25LPQZVIIBrXFzrY0GMchfdWEvpQzlRUs6VusMotvJ
4bi/Y5UhTXeGW4XSIGrmtjn56SvDZ481r16ODmBYl5tBiKkylKXMOT+tewD/
/WtOkrVTBj0TJc+BugFsipo13cxdGfbKnu3TKh1AfJ4yrBKsDIvuLm68ljmA
PG7OqZgzyqAoDD3teHsAdQJGNzXEKcPfJWl/LU4PoFqx+pFfT5Th0L7iUDf/
AVzEqFx5V6kMmuPdbka5DOCMNOfx8S3KcD9N6r88swFUXOn8xp9WhuH0Z4ur
dQeQbcfvc1JTgS/LtdULeAO48faXjt1zVKA4I2Luxu5+DP3n8/CNrQrIxbrO
jHrfj2MTXO/E7FaBB52/XKc97keL8k176EgVeN+adUPmQj/i5J+mE9NUIGF9
2+NOn370//FmkXGVCrB1n/rGruxHb62mO6f6VYB5U/GhYmI/PnINCXDSVAVW
iU2o5kAfvtLzEsisVIWtJmv9J5T2oZvDLfcxwaoQIf2IWn61D7nSMLXxvipw
prdP+eDWh6bzPu61bVSF7/l3N3zT7sN/NcnZZuPUoNvOsm1GUy/a2btn/Nuk
BmP+92/yy//7P+7l/3////h/AI2eNKk=
    "], {{{}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl20MU4ErbqNG2bdu2bdu2bdu2bdu2bdu2+z939/0Ge1UGmT4rSdWbhI3a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         "]]]}, {}, {}}, {{}, {}, 
      {RGBColor[1, 0, 0], Thickness[0.0035], Dashing[{0.003, 0.006}], 
       LineBox[CompressedData["
1:eJwl20MQILqWANDf9mvbtm3btm3btm3btm3btu05XbM4lUUqy+gifoO2FdoE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        "]]}}}], 
   {GrayLevel[0], Thickness[0.0045], LineBox[CompressedData["
1:eJwt13k4lF0UAHAz9n1WZh9bWqXSnrxTSlpUoi8touQrRfsiLULa0KKolNIu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     "]]}, GraphicsComplexBox[CompressedData["
1:eJxd01tI02EYx/HlIRIzEmmZghUWXRSKItlNboGCpB0cCUFdmKRGM81ISrIR
ClkKhaSpBJ7QoZkZamUn/YnKMKmhUWmm5WGaSjpnS9PKDuDzh98LLy9fnouH
9+KzNTZZF+egUqlO/b3/3qyuFN3z8z9aVP/PFu3tDbHmVo8F6dLgdQZ1/ndp
5NW5mPzt0oWPBkbSuuek9Q9MM5eibdJHLMbePptVOnk0c8zNMi1tzHrTlGib
knYpcwvLDJyQPnG6JWhP8Ji0pfrYYEXSiHTfOfft6sbP0lffXy6OSO+Xrn9Y
G//B/lb61njRVMSsWdpwPcRg92uXDlrjNbuUVK/8z9VvcVmfr1npkuMDPiE3
n0lH9zflhpo7pQ+lvDbrzT3Sd65NDXdE9UovaTb5j+wflM5wfpIZPjMkXTDU
1eNVMyr92C2h+WD5uHRN20bry/hJ6erOw81V8V+lvX2b5rW7rNKRRl1Dd86s
si8qYK+Hy5x0eavX5ELiN2nXMxfCP3bapdO0nqlnQ+elu3vb2qsqF6T9ihqG
c7ctSqf63PfdnL0k7fTJW333y0/pQtOrd5aTv6XVqdlPO0zL0gcqw3bvrFBp
V7qhdjnBFrNK+oanpsbV3UFaX1Aa/cus9IuLWe77MhylG+d3GB0DnKRrsyfL
iqeV9r4SWJdT4iydl35PtzZutbLPOrFe0654OGqYUUU6KHPyA/ID8gPyA/ID
8gPyA/ID8gPyA/ID8gPyA/ID8gPyA/ID8gPyA/ID8gPyA/ID8gPyA/ID8gPy
A/ID8gPyA/ID8gPyA/ID8gPyA/ID8gPyA/ID8gPyA/ID8gPyA/ID8gPyA/ID
8gPygz/EmQFs
    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {Hue[0.67, 0.6, 0.6], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], GraphicsComplexBox[CompressedData["
1:eJxF01tIk3EcxvHXIdPJmqemqVNRWbJMLDUFQe1MmeZq1pJqo8PMC2surBuh
Cw9pIiiSISrlhWYHXSR5YYUaKFghKnThSvLAVpCmw1yaSavgfR4v/rx8eOH3
/l9+fKMumk+aJIIgFP47/5+XntUvud2Rg099ZOo+80xmc0tMw6hi0w+mq80n
ZBF00LguV6MMp0e0uoPv1Sr6iEZdEhMdRqdZzz0cSwil12sKAhM1IbRrtb3R
ELuNvuB/NHQ6JZhuLRuwKRODNue3tbS0ZSjphONd1125W2mHrq5CyAmk5dLJ
JuPZANrD78fXklP+9O4n+7Pz8vzoztklk+9bBV0d4X40Nyins1/YnOc/+dDd
v85YD4160xXGfffejEjpjAhXmeOLJ323NsdxY0pCj+os2dYVgV67ufHKtfPP
AFzXYXx3JXKdXqjMn9Pof9Jlw62OofRlWlZ7udTPvEA3O19npH6302mx2ueR
DTa6u1ASHN0/RFvmA1SW8J5MWBNvWjD1fKB3FfX2Bttn6fzyjvtZ/t/o0rDk
l4s2J21IPjDu27RCey16/9Z3rtHzrlSV1rJBHxtTPE49LOyFd5Q3hSRlSejt
n09X3o7zpCvvFJde3SOlPab6i7pU3rSXoj1Jvy6ji+vtFY2CnF7ty5+Is2+h
hw1R0263L31L/XGwoGqzB0Nt+qRyWcH36Gcm/lpNStUE+4HRD4x+YPQDox8Y
/cDoB0Y/MPqB0Q/ni/3A6AdGPzD6gdEPjH5g9AOjHxj9wOgHRj8w+oHRD4x+
YPQDox8Y/cDoB0Y/3KfYD/ch9sP7i/3A6AdGPzD6gdEPjH5g9AOjHxj9wOgH
Rj8w+oHRD/cr9sPvif3A6AdGPzD6gdEP/0fsB/4L3QL6Og==
    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {Hue[0.67, 0.6, 0.6], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], GraphicsComplexBox[CompressedData["
1:eJxF021IU1Ecx/Hb5izLmm7W1HzILM2VFZIumlHBZvqiF6mQhLYZTWKm5jRH
RZaJNTBbaDlNKBYssNQQRrkSk5Wt0hFGLMFeqCWb0WIN06bkemC//71wuHw4
HPife/kmHK/IVXEYhjn5d/1731en//D74werU3rEi9tXDZpMloxvSaxlb26K
WqVx5EfGJeWYIpZcf+tLoloXQ56vTLhsubOeLOG6s40vo8miC/yHWWNRZKWg
54rUE0k+Uzj+9rWItViveCBMFZG7ajTeucPryK1nl5lTzq8lb1A5w6KbI8ha
XqHjXp+QXH49WTIzIiDb0yrCL06Hk32N8vzu1ayH7Jq09sQw8lNdkXdP8xp2
voP1jwf6QsmlmcaySedKsrzj089dGSFkxfCQmatcThaoRmTcTh57n/Rhm3GB
Sz76UVv3LJlDfjJ1IDS4miF31lZ1GCS/n8MNpryg4jYfueVuOf+aZI6ckDl9
tbvJS7YeSZUXy76z5wWVWZ/1TnKO4NTG3JwJ8uRpS8MK/3uyLWazJyq2l1y2
VRvy1W3dB0f1D7h3exzkvV2dN0ZfTZFD8pdUL9pmyKXjh3aeqPWQd8R32bbE
z5Kt+nf9jXXz5A9FBtmvbYtkc8EmMff2EtmnmYhwLTD74QIXcyzPziHHzXId
TZeCyL3S0eySkmBykm5eWNPC9uAyqPnnqni0j36Y/08k9QOjHxj9wOgHRj8w
+oHRD4x+YPQDox8Y/cDoB0Y/MPqB0Q+MfmD0A6MfGP3QfIF+YPQDox8Y/cDo
h+4T6AdGPzD6gdEPjH5g9AOjHxj90PlAPzD6gdEPjH5g9AOjHxj9wOiHvl+g
Hxj90LyBfmD0A6Mf+p+BfmD0A6MfGP3A6AdGP/Af7+R26g==
    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {GrayLevel[0], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.0035], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], {{}, {}, 
    {GrayLevel[0], Thickness[0.0045], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQveU0h87LGVf2S++6Ka9h/mn/n2XJ7m8XXYLznZv2
JX1ccwEhf3LbEt6bJ+D8UpUXpytfHIDz8/5HP++03wTny2e5rQg8Wgrnewic
cNl1Zo09jG91bH31rar9cH6848uXZ+RPwPnzuJj9Xn88D+cfslVfUG52Bc7f
rB349Yb2DTjf/qbBKS/eO3B+wFqRzdMVH8D5BziE11dKPILzpc7N5Ztq+QTO
dypmXrcj4Bmcr2mc/fu08ws4/1dM/BqJxFdwftfCUO7QqDdwPkvAjbOnat/B
+WrvpTKWeH+A81ce9nKIdvsI5yuedTilF/YJzv/52Fz7V/BnOH9Hlsyakz5f
4PwcteP3tkZ9hfMb3he9mBn2Dc7vfPtk8az073B+RbRL/fziH3D+8WtLDOfk
/oTzudtPT91a8wvOX+/y+cKxyt9wvmURh86dwj8I91x5bMFX/xfOn+5yQMai
6h+cn/0yaVNd1384/7xvc3+cC4MDjH/n3umr/w8g+Mld30v0PRjh/Fl7Fv+P
Oobg+3AaPxbxZ4LzP/LuvBZwFcF3m7l/a0cQM5wvar/yrd8tBH9KtrCgYCQL
nM8WUOISehXB/+y344J6DCucP+FKjce3mwi+iJB2sJ4CG5w/w/9mbFoagg8A
g6qZKw==
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.0035], Dashing[{0.003, 0.006}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQLTt1u2jeTVYHxQ1FGRPf/rMPLU1yuXALwe8N5S02
uoPgX7x5LdXoPoLvUj6/5P9DBL9IsK9o3xMEvzT/A+vO5wj+8meBWxteIfhr
FdV/Nb9F8PMilfQqPyD4catk6qw/I/jK+7uSLb8h+OJvv6ew/ETwj4l3hx78
jeB7sk26vfMfgv+bd0ZtPSMbnN90U3BrAwuCf2ThxtvF7Ai+aXOAnAkXgl+l
kfxNnxfBf/es5NUPfgTfPPNX8V8hBN/6xdI3n0UR/LyGgMbtEgh+6Z281duk
EfzVgT0fm+QQ/LmHz6s5KiL4yT/bPlqpIPgRHrY3GNURfMXo9BAWLQR/adb2
/T90kNRPZnPfpY/gP6g/mbzdCMGf3to9p9EUwefsKD5ia4Hg+/udbzS1Rgov
Xa3oX7YIPt/FHyd/OSD47b3HQk44I/i73Xada3dD8A8fVrzX5Ing/4rs4PT2
QfDZtiSd8vNH8M9yJVe5BCHpr0pyYw9F8HvXXV3OGoHgt/12V70YhRQfrg8m
9sUiuT/ozeT2BAS/pvL7Rt9kJPmzYjy3UhB8biWztLQ0BB8AfNGN0Q==
      "]]}}, {{}, {}, 
    {RGBColor[0, 1, 0], Thickness[0.0035], Dashing[{0, Small, Small, Small}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQLde2IuLcPkaHHXKtrwN3fLN/YtSt33AKwV99P5fN
6BqCf0XxaVTvewSfk/lPsxU7E5x/YfaO4wVyCL6xrPqmeeYI/iJb00I5fwR/
rdvXa1MzEHwv9ujwaY0I/ue0hDUvZiD4FuvFVxhtQvA7p+VVnDuJ4OeYZid/
foDgv94j+ZX/F4Jf9jg9uk6QGc6f+yk944kWgh+2k3fCZWcEX1o+uEckGsGv
yfXS9y1B8F9GPVx2vRvB/2SgdTRyKYLfu0/iX8o+BN/k9TLuQ1cR/HKG5/vF
3iP4x7Yc89jLxgLnL1fwefNGFsFXKW02EzFH8NdmRIX2+iH4l1weS/1LR/A7
bwj+/t6A4PtwP1jvPAPBX62WwN2+EcEXe1hvLXMSwRcOdm2zeoDgr1m7pzzg
J4IfuPyy7Q4BVjh/UuecVeJaCP59LtY3JxwR/H3Owh7MkQi+ZeplL9MiBP+A
qrHSzk4E//E5lwUmixH8Gfp/LCz3IPiR+sHL+i8j+NvEY3bdfYPgy89nWVzL
wgbnS90LWrZMGsHfyBoccNwEwQ858+mcpQ8Sf9YDyYBIBD8041xKWhqCDwAF
/JCf
      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.0035], Dashing[0.007], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQbX5QfSJ39hv7n/wvt69n3m6vdSPB5DDLWzhf7v3M
61XzEPzp4vxmx16/g/P/l2uuqRX8AOe/k312nWsVgq/muIS/zf8jnB+6x1Pz
20sE/8yWD34hEz/B+QzpRvxLTT/D+dqF0RtfnUPw5/1ojZcr/QLnc9yY/t5N
4Cucr1/oIpW0AsGf1/4pINv3G5zP8q09M/M5gr/5oVxfaN93hH/bA3xNjH7A
+Q0tme/YTyP42v+bZ58s+Ilw/8VWrQbuX3D+NsXOoyqbEfxYbfXfu8N/w/m/
etYIeXxE8B9kG5sdmv4Hzt+7aKG1ofFfOD9s8qrbk04j+BaMW9sfFfyD8wWP
LxNV5/4P5xtxzVofuQnB72AWKbLXZnCA8T+t9as9U47gM4p39V04heBz6+wU
8JdghPM/zzV94JaC4Dec27R16zYEn2O18p95zExwvonbVI//YQh+TO8v1ltL
EPwkw7UCeh8RfJ4pCYo/nZnh/E2L2BfbTUTw/+Sv1/r9BMFXmbXkv4E5C5zv
UdDr+rAZwRdgLZ/IcR3Bv+wa4rdKhRXOL31cF3G0AMHfbb8qI/wwgv/H/eTL
ZAE2OH9RfaVqqjWC77ldMzEtDcEHAJJ2nzo=
      "]]}}, {{}, {}, 
    {GrayLevel[0], Thickness[0.0045], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/f2orZGxsewBYzAQdghK2e6kpYPgr2UyDFZURfBf
vrpW/UAUwZ/9+EnGInYEX/Z08e3VP2XgfNW4raFtrxD8RYzxU5LvIPhLA3bf
EjyL4Ff0zVjGvg/BP3jnrhnDBgS//9rVcycXIPiXH5hqT5uE4D+/Kca7qgXB
b6xb9a2vFMGfYLxsSVk6kvumhETpRyD4XY+bp+p7IvipztJTjawR/KN+qXPY
dBD82VniGXdlEfxvhjXWrXwIvtKLxCkl/6Xh/MPr1m9M+4jgv1LYcE3zEYLf
tljiwPvLCP5nESb9v0cR/KeG85be3obg+8YverBnBYJvZRGpnD8Twf/xf8Lr
jC4EX/uGQUVqDYL/JLqZxzgXwRf6YJvKHI/gCxZXOksHIvhTF6Zrsjgh+P0P
9l5+b4zg850+1rpGBcFnPmb+J1sMwT+xXvNHEQeCL+x67rfXTylEfL66dVj1
NYIvaTNr8sXbCL5+za0XR84g+LvPNDHt3ofgnz1xV7lpPYIfcnUBp89CBH/1
hSclsZMR/I7y28/tWxD823pW8qplCL4do/dh1zwEf9Hl6PS0NAQfACDlHDM=

      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.0035], Dashing[{0.003, 0.006}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/f2orZGxsewBBjCQcAhK2e6kpYPgr2UyDFZURfBf
vrpW/UAUwZ/9+EnGInYEX/Z08e3VP2XgfNW4raFtrxD8RYzxU5LvIPhLA3bf
EjyL4Ff0zVjGvg/BP3jnrhnDBgS//9rVcycXIPiXH5hqT5uE4D+/Kca7qgXB
b6xb9a2vFMGfYLxsSVk6kvumhETpRyD4XY+bp+p7IvipztJTjawR/KN+qXPY
dBD82VniGXdlEfxvhjXWrXwIvtKLxCkl/6Xh/MPr1m9M+4jgv1LYcE3zEYLf
tljiwPvLCP5nESb9v0cR/KeG85be3obg+8YverBnBYJvZRGpnD8Twf/xf8Lr
jC4EX/uGQUVqDYL/JLqZxzgXwRf6YJvKHI/gCxZXOksHIvhTF6Zrsjgh+P0P
9l5+b4zg850+1rpGBcFnPmb+J1sMwT+xXvNHEQeCL+x67rfXTyk4//KrW4dV
XyP4kjazJl+8jeDr19x6ceQMgr/7TBPT7n0I/tkTd5Wb1iP4IVcXcPosRPBX
X3hSEjsZwe8ov/3cvgXBv61nJa9ahuDbMXofds1D8Bddjk5PS0PwAVXk3wA=

      "]]}}, {{}, {}, 
    {RGBColor[0, 1, 0], Thickness[0.0035], Dashing[{0, Small, Small, Small}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/f2orZGxseyBNDAQcwhK2e6kpYPgr2UyDFZURfBf
vrpW/UAUwZ/9+EnGInYEX/Z08e3VP2XgfNW4raFtrxD8RYzxU5LvIPhLA3bf
EjyL4Ff0zVjGvg/BP3jnrhnDBgS//9rVcycXIPiXH5hqT5uE4D+/Kca7qgXB
b6xb9a2vFMGfYLxsSVk6kvumhETpRyD4XY+bp+p7IvipztJTjawR/KN+qXPY
dBD82VniGXdlEfxvhjXWrXwIvtKLxCkl/6Xh/MPr1m9M+4jgv1LYcE3zEYLf
tljiwPvLCP5nESb9v0cR/KeG85be3obg+8YverBnBYJvZRGpnD8Twf/xf8Lr
jC4EX/uGQUVqDYL/JLqZxzgXwRf6YJvKHI/gCxZXOksHIvhTF6Zrsjgh+P0P
9l5+b4zg850+1rpGBcFnPmb+J1sMwT+xXvNHEQeCL+x67rfXTylEfL66dVj1
NYIvaTNr8sXbCL5+za0XR84g+LvPNDHt3ofgnz1xV7lpPYIfcnUBp89CBH/1
hSclsZMR/I7y28/tWxD823pW8qplCL4do/dh1zwEf9Hl6PS0NAQfAIZEWvc=

      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.0038], Dashing[0.007], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/f2orZGxseyBs2dAQMQhKGW7k5YOgr+WyTBYURXB
f/nqWvUDUQR/9uMnGYvYEXzZ08W3V/+UgfNV47aGtr1C8Bcxxk9JvoPgLw3Y
fUvwLIJf0TdjGfs+BP/gnbtmDBsQ/P5rV8+dXIDgX35gqj1tEoL//KYY76oW
BL+xbtW3vlIEf4LxsiVl6UjumxISpR+B4Hc9bp6q74ngpzpLTzWyRvCP+qXO
YdNB8GdniWfclUXwvxnWWLfyIfhKLxKnlPyXhvMPr1u/Me0jgv9KYcM1zUcI
fttiiQPvLyP4n0WY9P8eRfCfGs5bensbgu8bv+jBnhUIvpVFpHL+TAT/x/8J
rzO6EHztGwYVqTUI/pPoZh7jXARf6INtKnM8gi9YXOksHYjgT12YrsnihOD3
P9h7+b0xgs93+ljrGhUEn/mY+Z9sMQT/xHrNH0UcCL6w67nfXj+lEPH56tZh
1dcIvqTNrMkXbyP4+jW3Xhw5g+DvPtPEtHsfgn/2xF3lpvUIfsjVBZw+CxH8
1ReelMRORvA7ym8/t29B8G/rWcmrliH4dozeh13zEPxFl6PT09IQfAALM9cT

      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.003], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAJ8SVulXMBMDeJw3bAS8LwAb4A3Xx
yATAvVt7lZ0rC8DkK3IvjcUEwJuP6U85KAvAoJNOpMS+BMBX98XEcCELwBhj
B44zsQTAz8Z+rt8TC8AIAnlhEZYEwL9l8IG9+ArA6T9cCM1fBMCgo9MoecIK
wKu7IlZE8wPAYh+advBVCsAqR1S/8AcDwOGqy9+cagnAua8dZjUsAsBwE5WG
4Y4IwFEyg3rJVAHACJb6mnW3B8DkSI1cG2sAwJusBH3HzQbAD3le+Aoi/78+
oKacsfMFwEyI69JaSf2/3SftiVkHBcCby7CISXn7v4TJz+RQHwTAC8mluWjI
+b88SEp94EYDwHHu44UD8/e/8Fpp4y1cAsD3zVHNzjz2v7JKIIcTgQHAj+H3
7ziP9L9+VHOYSKoAwB0d560evfK/i+TV7naC/7/LEgbnNArxvzna9CeNz/2/
32Dcdo1l7r/e91z8Hvj7v00EHdbux+q/lEn9q08p+r/8G70rsWjnv2xVzdaw
efi/loPvt2rA4785ieacjaX2v3BfgTqFVuC/Jncv3prw9L9tFkvnLUfZvwmN
wbojF/O/Qz50xswD0r//1otyS0bxvzWduCRbesa/KbYLS0cp779M9kdb5iOv
v0EOkufufOu/L0RbdpC7pz+Z2nd69w7ovxn/PfjKYcM/Fg/Owz2y5L+89k18
avzQP36TtkN7DOG/aQW+jy3L1z9PGP1zM0rbvz90CTYCLN8/eamxzV7p079m
Cbq3LTXjP9gVjigLVsm/bOQPXvmV5j+AU20euaW3v4dv083NP+o/YBW8fqmj
lj9ghjdHQavtPxDeZxVDgsA/i5oVhbuC8D/omDYhGuvNP/BJRstaVPI/CApe
KQo81j80P0eWyQb0PxjfYVXFBd0/gwz/xbzd9T8qiiAKyTDiP7Efh3p/lfc/
hrAwc06g5T/N/tZTo0T5P75u0CWW/ug/87XdkUsY+z8K3d2h5qXsP/mytFTD
zPw/i+vFE2sH8D8JiEJ8v6X+P5vAUztn4PE/gxRMZA47AECYYamHxLDzP/IH
38ykEwFAdkjPWPFh9T9mZ81nff4BQF4HrI6iN/c/yekjxb3ZAkAkDFlJI+74
PyNS3rSusANA2NzNKAWc+j+CJvTW4ZkEQJaF+Wxrbvw/0R1yu3xzBUA0dPU1
oSH+P0DF4mFIdwVAEsPWgjgp/j+wbFMIFHsFQPIRuM/PMP4/kLs0VauCBUCy
r3pp/j/+P1BZ9+7ZkQVAMuv/nFte/j/QlHwiN7AFQDJiCgQWm/4/zguHifHs
BUAuUB/SihT/Pz6z9y+98AVADp8AHyIc/z+uWmjWiPQFQO7t4Wu5I/8/jqlJ
IyD8BUCui6QF6DL/P01HDL1OCwZALMcpOUVR/z/MgpHwqykGQCo+NKD/jf8/
PCoCl3ctBkAKjRXtlpX/P6zRcj1DMQZA6tv2OS6d/z+MIFSK2jgGQKp5udNc
rP8/TL4WJAlIBkAqtT4Husr/P7xlh8rUSwZACgQgVFHS/z8sDfhwoE8GQOpS
AaHo2f8/DFzZvTdXBkCq8MM6F+n/P3wDSmQDWwZAij+lh67w/z/sqroKz14G
QGqOhtRF+P8/XFIrsZpiBkBK3Wch3f//P8v5m1dmZgZAFJYkN7oDAEC5RmiS

      "]]}}, GraphicsComplexBox[CompressedData["
1:eJxF01tIk3EcxvHXIdPJmqemqVNRWbJMLDUFQe1MmeZq1pJqo8PMC2surBuh
Cw9pIiiSISrlhWYHXSR5YYUaKFghKnThSvLAVpCmw1yaSavgfR4v/rx8eOH3
/l9+fKMumk+aJIIgFP47/5+XntUvud2Rg099ZOo+80xmc0tMw6hi0w+mq80n
ZBF00LguV6MMp0e0uoPv1Sr6iEZdEhMdRqdZzz0cSwil12sKAhM1IbRrtb3R
ELuNvuB/NHQ6JZhuLRuwKRODNue3tbS0ZSjphONd1125W2mHrq5CyAmk5dLJ
JuPZANrD78fXklP+9O4n+7Pz8vzoztklk+9bBV0d4X40Nyins1/YnOc/+dDd
v85YD4160xXGfffejEjpjAhXmeOLJ323NsdxY0pCj+os2dYVgV67ufHKtfPP
AFzXYXx3JXKdXqjMn9Pof9Jlw62OofRlWlZ7udTPvEA3O19npH6302mx2ueR
DTa6u1ASHN0/RFvmA1SW8J5MWBNvWjD1fKB3FfX2Bttn6fzyjvtZ/t/o0rDk
l4s2J21IPjDu27RCey16/9Z3rtHzrlSV1rJBHxtTPE49LOyFd5Q3hSRlSejt
n09X3o7zpCvvFJde3SOlPab6i7pU3rSXoj1Jvy6ji+vtFY2CnF7ty5+Is2+h
hw1R0263L31L/XGwoGqzB0Nt+qRyWcH36Gcm/lpNStUE+4HRD4x+YPQDox8Y
/cDoB0Y/MPqB0Q/ni/3A6AdGPzD6gdEPjH5g9AOjHxj9wOgHRj8w+oHRD4x+
YPQDox8Y/cDoB0Y/3KfYD/ch9sP7i/3A6AdGPzD6gdEPjH5g9AOjHxj9wOgH
Rj8w+oHRD/cr9sPvif3A6AdGPzD6gdEP/0fsB/4L3QL6Og==
    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {Hue[0.67, 0.6, 0.6], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], InsetBox[
    StyleBox["\<\"White Dwarfs Cooling Time\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {-2.2, -3.8}], LineBox[{{2.8, -5.5}, {2.8, 8}}], 
   {RGBColor[1, 0, 0], Thickness[0.0035], Dashing[{0.003, 0.006}], 
    LineBox[{{-1.591, 3.44}, {-1.591, 8}}]}, 
   {RGBColor[0, 1, 0], Thickness[0.0035], Dashing[{0, Small, Small, Small}], 
    LineBox[{{-1.87, 4.7}, {-1.87, 7}}]}, GeometricTransformationBox[InsetBox[
     StyleBox["\<\"Tensor Modes\"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->8,
      FontWeight->Bold], {3.12, 2.25}], {{{0, -1}, {1, 0}}, Center}], 
   GeometricTransformationBox[InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(f\\), \\(a\\)]\\) = \
\\!\\(\\*SubscriptBox[\\(H\\), \\(I\\)]\\)/2\[Pi]\"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->8,
      FontWeight->Bold], {-1.2, -1.6}], {{{
     0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
     0.7071067811865475}}, Center}], InsetBox[
    StyleBox["\<\"Axion Isocurvature\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {0.6, 4}], InsetBox[
    StyleBox["\<\"Fluctuations\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {0.6, 3.5}], InsetBox[
    StyleBox["\<\"Standard\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->7,
     FontWeight->Bold], {-5.45, 4.8}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(T\\), \\(RH\\)]\\) = 4MeV\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->7,
     FontWeight->Bold], {-5.15, 6}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(T\\), \\(RH\\)]\\) = 15MeV\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->7,
     FontWeight->Bold], {-5.07, 5.6}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(T\\), \\(RH\\)]\\) = 150MeV\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->7,
     FontWeight->Bold], {-5, 5.2}], InsetBox[
    StyleBox["\<\"ADMX\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->7,
     FontWeight->Bold], {-2, 0.38}]},
  AspectRatio->0.8,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(a\\)]\\) [GeV]\"", TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(a\\)]\\) [eV]\"", 
      TraditionalForm]}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(H\\), \\(I\\)]\\) [GeV]\"", TraditionalForm], 
     FormBox["\"\"", TraditionalForm]}},
  FrameStyle->Directive[
    Thickness[0.002], FontSize -> 11, FontFamily -> "Times"],
  FrameTicks->{{{-8, 
      FormBox[
       TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-4, 
      FormBox[
       TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-2, 
      FormBox[
       TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {0, 
      FormBox[
       TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {2, 
      FormBox[
       TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}}, {{-6, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-4, 
      FormBox[
       TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-2, 
      FormBox[
       TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {0, 
      FormBox[
       TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {2, 
      FormBox[
       TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {4, 
      FormBox[
       TemplateBox[{"10", "16"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {6, 
      FormBox[
       TemplateBox[{"10", "18"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}}, {{-8, 
      FormBox["\"\"", TraditionalForm]}, {-6, 
      FormBox["\"\"", TraditionalForm]}, {-4, 
      FormBox["\"\"", TraditionalForm]}, {-2, 
      FormBox["\"\"", TraditionalForm]}, {0, 
      FormBox["\"\"", TraditionalForm]}, {2, 
      FormBox["\"\"", TraditionalForm]}}, {{-4.208, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {-3.208, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {-2.208, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-1.2080000000000002`, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {-0.20800000000000018`, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {0.7919999999999998, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {1.7919999999999998`, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {2.792, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {3.792, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {4.792000000000002, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {5.792000000000002, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {6.792000000000002, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "12"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}}},
  ImageSize->{592., Automatic},
  PlotRange->{{-8, 3.5}, {-4.2, 7}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.4640906158284655`*^9, 3.4640906444388657`*^9}, 
   3.4640907251796656`*^9, 3.464090766098466*^9, 3.4640908438288655`*^9, {
   3.464090928797866*^9, 3.4640909511838655`*^9}, 3.4640909939590654`*^9, 
   3.4640910524434657`*^9, 3.4640910983074656`*^9, 3.4640911424974656`*^9, 
   3.4640911778158655`*^9, 3.4640914332158656`*^9, 3.4640914690958652`*^9, {
   3.4640915221702657`*^9, 3.4640915448838654`*^9}, {3.4640920255960655`*^9, 
   3.4640920852896657`*^9}, 3.4656738919821997`*^9, 3.4656741634736*^9, {
   3.4656742018964*^9, 3.4656742248908*^9}, {3.4656743780360003`*^9, 
   3.4656744256784*^9}, 3.4656745363604*^9, {3.4656745893224*^9, 
   3.4656746850285997`*^9}, {3.4656747502522*^9, 3.465674775883*^9}, {
   3.4656748361302*^9, 3.4656748440394*^9}, 3.4661721473500876`*^9, {
   3.466186179883*^9, 3.4661862206302*^9}, 3.4662521791895113`*^9, {
   3.4662522377675114`*^9, 3.466252251417512*^9}, 3.4662523513995113`*^9, 
   3.4662524643747115`*^9, {3.4662525219777117`*^9, 3.4662526050477114`*^9}, 
   3.4662526385253115`*^9, 3.4662527935693116`*^9, 3.466253019418912*^9, 
   3.4664231033743*^9, 3.4664231826535006`*^9, 3.47264240771649*^9, 
   3.47264263766049*^9, 3.473785370650897*^9, 3.473785682811697*^9, 
   3.4737859792522964`*^9, 3.473786150395897*^9, 3.4737862319236965`*^9, {
   3.473786275405697*^9, 3.4737862958260965`*^9}}],

Cell[BoxData["\<\"LTR.eps\"\>"], "Output",
 CellChangeTimes->{{3.4640906158284655`*^9, 3.4640906444388657`*^9}, 
   3.4640907251796656`*^9, 3.464090766098466*^9, 3.4640908438288655`*^9, {
   3.464090928797866*^9, 3.4640909511838655`*^9}, 3.4640909939590654`*^9, 
   3.4640910524434657`*^9, 3.4640910983074656`*^9, 3.4640911424974656`*^9, 
   3.4640911778158655`*^9, 3.4640914332158656`*^9, 3.4640914690958652`*^9, {
   3.4640915221702657`*^9, 3.4640915448838654`*^9}, {3.4640920255960655`*^9, 
   3.4640920852896657`*^9}, 3.4656738919821997`*^9, 3.4656741634736*^9, {
   3.4656742018964*^9, 3.4656742248908*^9}, {3.4656743780360003`*^9, 
   3.4656744256784*^9}, 3.4656745363604*^9, {3.4656745893224*^9, 
   3.4656746850285997`*^9}, {3.4656747502522*^9, 3.465674775883*^9}, {
   3.4656748361302*^9, 3.4656748440394*^9}, 3.4661721473500876`*^9, {
   3.466186179883*^9, 3.4661862206302*^9}, 3.4662521791895113`*^9, {
   3.4662522377675114`*^9, 3.466252251417512*^9}, 3.4662523513995113`*^9, 
   3.4662524643747115`*^9, {3.4662525219777117`*^9, 3.4662526050477114`*^9}, 
   3.4662526385253115`*^9, 3.4662527935693116`*^9, 3.466253019418912*^9, 
   3.4664231033743*^9, 3.4664231826535006`*^9, 3.47264240771649*^9, 
   3.47264263766049*^9, 3.473785370650897*^9, 3.473785682811697*^9, 
   3.4737859792522964`*^9, 3.473786150395897*^9, 3.4737862319236965`*^9, {
   3.473786275405697*^9, 3.473786296730897*^9}}]
}, Open  ]],

Cell[BoxData["h"], "Input",
 CellChangeTimes->{3.464091984365266*^9}],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.464090612661666*^9, 3.4640906127084656`*^9}}],

Cell[BoxData["\<\"LTR.eps\"\>"], "Output",
 CellChangeTimes->{{3.4598742989681997`*^9, 3.4598743063157997`*^9}, {
   3.4598743372818003`*^9, 3.459874483459*^9}, 3.4598745138166*^9, {
   3.4598749383532*^9, 3.4598749525648003`*^9}, {3.459874995262*^9, 
   3.4598750094736*^9}, 3.459875098534*^9, 3.4598753737377996`*^9, 
   3.4598754110685997`*^9, {3.459875445295*^9, 3.4598755604386*^9}, 
   3.4637563200550933`*^9, 3.4637563842022934`*^9, 3.463756414575493*^9, 
   3.4637648711428003`*^9, {3.4637649871722*^9, 3.4637649994337997`*^9}, {
   3.4637650302906*^9, 3.463765062177*^9}, 3.463765147899*^9, 
   3.4637651960406*^9, 3.4637652285978003`*^9, 3.4637652823241997`*^9, {
   3.4637653361754*^9, 3.4637653575629997`*^9}, 3.464090297626466*^9, {
   3.4640903451284657`*^9, 3.4640903706500654`*^9}, {3.4640904267476654`*^9, 
   3.4640904420200653`*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4594326634454727`*^9, 3.4594326634714727`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "MyFrame", ",", "Fakin4", ",", "Fakin50", ",", "Fakin200", ",", "StarBound",
    ",", "Shift", ",", "MyPlot1", ",", "Filling1", ",", "Filling2", ",", 
   "Filling3", ",", "Filling4", ",", "Isoctab"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "\[Theta]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"Exp", "[", "1", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"\[Theta]", "^", "2"}], "/", 
          RowBox[{"Pi", "^", "2"}]}]}], ")"}]}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"7", "/", "6"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isoctab", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"x", "+", "3.88325"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "8"}], ",", 
         RowBox[{"-", "6"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{
          RowBox[{"fa", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"0.1131", "/", "0.1635"}], "/", 
               RowBox[{"\[Theta]", "^", "2"}]}], "/", 
              RowBox[{"f", "[", "\[Theta]", "]"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"6", "/", "7"}], ")"}]}]}], ";", 
          RowBox[{"hi", "=", 
           RowBox[{"4.168", "*", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "5"}], ")"}]}], "*", "\[Theta]", "*", "fa"}]}], 
          ";", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "hi"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "fa"}], "]"}]}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "3.1414", ",", "0.01", ",", 
         RowBox[{"-", "0.01"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"4", "x"}], "+", "14.5118"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "2.37873125"}], ",", "6", ",", "0.01"}], "}"}]}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isoctabkin4", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"x", "+", "3.88325"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "8"}], ",", 
         RowBox[{"-", "6"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{
          RowBox[{"fa", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"0.1131", "/", "87.7"}], "/", 
             RowBox[{"\[Theta]", "^", "2"}]}], "/", 
            RowBox[{"f", "[", "\[Theta]", "]"}]}]}], ";", 
          RowBox[{"hi", "=", 
           RowBox[{"4.168", "*", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "5"}], ")"}]}], "*", "\[Theta]", "*", "fa"}]}], 
          ";", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "hi"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "fa"}], "]"}]}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "3.1414", ",", "0.01", ",", 
         RowBox[{"-", "0.01"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"11.495", "+", 
          RowBox[{"2", "x"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "2.72"}], ",", 
         RowBox[{"-", "1.15"}], ",", "0.01"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isoctabkin300", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"x", "+", "3.88325"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "8"}], ",", 
         RowBox[{"-", "6"}], ",", "0.01"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{
          RowBox[{"fa", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"0.1131", "/", "0.4878"}], "/", 
             RowBox[{"\[Theta]", "^", "2"}]}], "/", 
            RowBox[{"f", "[", "\[Theta]", "]"}]}]}], ";", 
          RowBox[{"hi", "=", 
           RowBox[{"4.168", "*", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "5"}], ")"}]}], "*", "\[Theta]", "*", "fa"}]}], 
          ";", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "hi"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "fa"}], "]"}]}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "3.1414", ",", "0.02", ",", 
         RowBox[{"-", "0.02"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MyFrame", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "10"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "8"}], ",", "3.5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4.4"}], ",", "7"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "8"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "4"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "6"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "6"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "8"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "10"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "12"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "14"}], "]"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "6"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "6"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "8"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "10"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "12"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "14"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "16"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", "18"}], "]"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "8"}], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "6"}], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "\"\<\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "\"\<\>\""}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "2"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "3"}], ")"}], "-", "12"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", 
              RowBox[{"-", "3"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "4"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "5"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "6"}], ")"}], "-", "12"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", 
              RowBox[{"-", "6"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "7"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "8"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "9"}], ")"}], "-", "12"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", 
              RowBox[{"-", "9"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "10"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "11"}], ")"}], "-", "12"}], ",", "\"\<\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"6.792", "-", 
             RowBox[{"(", 
              RowBox[{"-", "12"}], ")"}], "-", "12"}], ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"10", ",", 
              RowBox[{"-", "12"}]}], "]"}]}], "}"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(f\), \(a\)]\) [GeV]\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(m\), \(a\)]\) [eV]\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(H\), \(I\)]\) [GeV]\>\"", ",", 
          "\"\<\>\""}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
        RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isockin4", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"Isoctabkin4", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "6"}], ",", 
        RowBox[{"-", "6"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.003", ",", "0.006"}], "}"}], "]"}], ",", "Red", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isockin700", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"Isoctabkin700", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "6"}], ",", 
        RowBox[{"-", "6"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"DotDashed", ",", "Green", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isockin300", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"Isoctabkin300", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "6"}], ",", 
        RowBox[{"-", "6"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"DotDashed", ",", "Green", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isoc", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"Isoctab", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "6"}], ",", 
        RowBox[{"-", "6"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.004", "]"}]}], "}"}]}], ",", 
     RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"StarBound", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3.39794"}], ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}], ",", 
     RowBox[{"Filling", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Shift", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"x", "-", 
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"2", "*", "Pi"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.599773"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ADMX", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", " ", 
         RowBox[{"6.2", "/", "1.9"}]}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", " ", 
         RowBox[{"6.2", "/", "3.3"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "8"}], ",", "4"}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Labelstd", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"4.8", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "7.3"}], ",", 
       RowBox[{"-", "6.6"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.004", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Label4", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"6", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "7.3"}], ",", 
       RowBox[{"-", "6.6"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.003", ",", "0.006"}], "}"}], "]"}], ",", "Red", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Label100", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"5.6", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "7.3"}], ",", 
       RowBox[{"-", "6.6"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"DotDashed", ",", "Green", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Label300", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"5.2", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "7.3"}], ",", 
       RowBox[{"-", "6.6"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Dashing", "[", "0.007", "]"}], ",", "Blue", ",", 
        RowBox[{"Thickness", "[", "0.0038", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FaSTD", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "1.138466"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "1.12"}], "+", "0.798167"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.0045", "]"}], ",", "Black"}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fakin4", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "3.898597"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "3.898597"}], "+", "0.798167"}], ",", "2.8"}], "}"}], 
     ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.003", ",", "0.006"}], "}"}], "]"}], ",", "Red", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fakin100", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "2.500725"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "2.500725"}], "+", "0.798167"}], ",", "2.8"}], "}"}], 
     ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"DotDashed", ",", "Green", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fakin300", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "3.25"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "3.25"}], "+", "0.798167"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"DotDashed", ",", "Green", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fakin700", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "2.907"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "2.9"}], "+", "0.798167"}], ",", "2.8"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.0035", "]"}], ",", "Blue", ",", 
        RowBox[{"Dashing", "[", "0.007", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Filling2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2.79934", ",", "4"}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", "Yellow"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Yellow"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MyPlot1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "MyFrame", ",", "Filling2", ",", "ADMX", ",", "Isockin4", ",", 
    "Isockin300", ",", "Isoc", ",", "StarBound", ",", "Fakin300", ",", 
    "Fakin700", ",", "FaSTD", ",", "Labelstd", ",", "Label4", ",", "Label100",
     ",", "Label300", ",", "Shift", ",", "ADMX", ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<White Dwarfs Cooling Time\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.2"}], ",", 
         RowBox[{"-", "3.8"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2.8", ",", 
          RowBox[{"-", "5"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2.8", ",", "8"}], "}"}]}], "}"}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Rotate", "[", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Tensor Modes\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"3.12", ",", "2.25"}], "}"}]}], "]"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Rotate", "[", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(f\), \(a\)]\) = \!\(\*SubscriptBox[\(H\), \
\(I\)]\)/2\[Pi]\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", 
           ",", 
           RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.4"}], ",", 
           RowBox[{"-", "1.9"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Pi", "/", "4"}]}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Axion Isocurvature\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.6", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Fluctuations\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "8"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.6", ",", "3.5"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Standard\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "7"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.5"}], ",", "4.8"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(kin\)]\) = 4MeV\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "7"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.25"}], ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(kin\)]\) = 300MeV\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "7"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.07"}], ",", "5.6"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(T\), \(kin\)]\) = 700MeV\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "7"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.04"}], ",", "5.2"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<ADMX\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Bold", ",", 
         RowBox[{"FontSize", "\[Rule]", "7"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0.38"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<kination.eps\>\"", ",", "MyPlot1", ",", "\"\<eps\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.4496980471294003`*^9, 3.4496980815741997`*^9}, {
   3.4496985369996*^9, 3.4496985818652*^9}, {3.4496986843884*^9, 
   3.4496986870716*^9}, {3.4497812841090517`*^9, 3.4497814577994514`*^9}, {
   3.449781515160651*^9, 3.4497815409630513`*^9}, {3.4497815775294514`*^9, 
   3.449781647214651*^9}, {3.449781693281451*^9, 3.4497816999114513`*^9}, {
   3.4497817302534513`*^9, 3.4497817338570514`*^9}, {3.4497818724890513`*^9, 
   3.449781888291851*^9}, {3.4497819328766513`*^9, 3.449782152134651*^9}, {
   3.4497827343866515`*^9, 3.4497827982530513`*^9}, {3.4497831027794514`*^9, 
   3.4497831281918516`*^9}, {3.4497836979496517`*^9, 
   3.4497836994472513`*^9}, {3.4500128623906507`*^9, 
   3.4500128943862505`*^9}, {3.450012924541051*^9, 3.450012966739051*^9}, {
   3.4500131085274506`*^9, 3.4500131320054507`*^9}, {3.4500131747494507`*^9, 
   3.450013198274251*^9}, {3.4500132328126507`*^9, 3.4500132716566505`*^9}, {
   3.450013410449851*^9, 3.4500135407192507`*^9}, {3.4500135712484508`*^9, 
   3.450013584539651*^9}, {3.450013622010851*^9, 3.450013623274451*^9}, {
   3.450013674489251*^9, 3.450013768255851*^9}, {3.4500138258666506`*^9, 
   3.4500139899474506`*^9}, {3.4500140303202505`*^9, 
   3.4500142597954507`*^9}, {3.450014388888051*^9, 3.450014458432851*^9}, {
   3.4592579352838*^9, 3.4592579370622*^9}, {3.459257995921*^9, 
   3.4592579982766*^9}, {3.4595135788308754`*^9, 3.4595136951600757`*^9}, {
   3.4595138286648755`*^9, 3.4595138482740755`*^9}, {3.4595139119532757`*^9, 
   3.4595139596580753`*^9}, {3.4595140441476755`*^9, 
   3.4595140605588756`*^9}, {3.4595140985916758`*^9, 
   3.4595141145816755`*^9}, {3.4595141458596754`*^9, 
   3.4595141464524755`*^9}, {3.4595315083515997`*^9, 3.4595315139676*^9}, {
   3.4595315442472*^9, 3.459531552328*^9}, {3.4595316109684*^9, 
   3.4595316143536*^9}, {3.4595318401636*^9, 3.4595318771823997`*^9}, {
   3.4595321234284*^9, 3.4595321317588*^9}, {3.459532371718*^9, 
   3.4595323742296*^9}, {3.459532404322*^9, 3.4595324432128*^9}, {
   3.4595326155772*^9, 3.4595326936622*^9}, {3.4595328780084*^9, 
   3.4595329263528*^9}, {3.4595426578538127`*^9, 3.4595427210338125`*^9}, {
   3.459790800974264*^9, 3.4597908072766647`*^9}, {3.4597908427198644`*^9, 
   3.4597908599578643`*^9}, {3.4597909090822644`*^9, 3.4597909734634647`*^9}, 
   3.4597910177518644`*^9, {3.4597910565958643`*^9, 3.4597910689978647`*^9}, {
   3.4597911930970645`*^9, 3.459791196451064*^9}, {3.4597912288678646`*^9, 
   3.4597912493194647`*^9}, {3.4597912928278646`*^9, 
   3.4597913021254644`*^9}, {3.4598810149948*^9, 3.4598811156928*^9}, {
   3.4598812476468*^9, 3.4598813682511997`*^9}, {3.459881410808*^9, 
   3.4598814354982*^9}, {3.4598814656218*^9, 3.4598814838114*^9}, {
   3.4637564505490932`*^9, 3.4637564548078933`*^9}, {3.4637564901418934`*^9, 
   3.4637564929810934`*^9}, {3.4637565491566935`*^9, 3.463756575410693*^9}, {
   3.463756617827093*^9, 3.463756707527093*^9}, {3.463756740037493*^9, 
   3.463756860765893*^9}, {3.463756906832693*^9, 3.463756953507893*^9}, 
   3.4637570119142933`*^9, {3.4637649279546003`*^9, 3.4637649625086*^9}, {
   3.4640904745418653`*^9, 3.4640904885038657`*^9}, {3.4640905658882656`*^9, 
   3.4640906073264656`*^9}, {3.464090745132066*^9, 3.4640907557244654`*^9}, 
   3.4640908382284656`*^9, {3.464090935053466*^9, 3.4640909463946657`*^9}, {
   3.4640910445342655`*^9, 3.4640910476542654`*^9}, {3.4640912137582655`*^9, 
   3.4640912254862657`*^9}, {3.464962161428694*^9, 3.4649622898322935`*^9}, {
   3.4661721532156878`*^9, 3.4661721676612873`*^9}, {3.466186245403*^9, 
   3.4661862561826*^9}, {3.4662521682071114`*^9, 3.466252173994712*^9}, {
   3.466252494053712*^9, 3.4662524953797116`*^9}, {3.4662526166853113`*^9, 
   3.4662526452801113`*^9}, {3.4662527838505116`*^9, 
   3.4662527887957115`*^9}, {3.4662530139277115`*^9, 3.4662530141461115`*^9}, 
   3.4662530983705115`*^9, {3.466253147322712*^9, 3.4662531532351117`*^9}, {
   3.4664328804971*^9, 3.4664328836795*^9}, {3.4664329147703*^9, 
   3.4664329717259*^9}, {3.4664330746859*^9, 3.4664331166187*^9}, {
   3.4664331566249*^9, 3.4664332068725004`*^9}, {3.4737853516188965`*^9, 
   3.4737853598400965`*^9}, {3.473786341190897*^9, 3.473786369598497*^9}, {
   3.4737864244636965`*^9, 3.473786454212897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListPlot", "::", "\<\"lpn\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\(Isoctabkin700\\), \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a list of numbers or \
pairs of numbers.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/ListPlot\\\", ButtonNote -> \\\"ListPlot::lpn\\\"]\
\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.47264264215329*^9, 3.473785363428097*^9, 3.4737863798632965`*^9, {
   3.4737864316864967`*^9, 3.4737864547120967`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   GraphicsComplexBox[{{-7.999999779591837, -4.4}, {
    2.7999997795918365`, -4.4}}, {}], GraphicsComplexBox[CompressedData["
1:eJxV039I00EcxvGhaM7MtGh9sEQLUTOIUAMhCQta2h+lItFSFMXFSkpwUiGY
iIUMLCLQfqgRKUmJplgZGvVAZEmBa0WyjMIUsYIMUouy2eqP76fn4DjeHBwc
d691JeW59gCTyeTwz7/rA9Pv4jB7cIbp34jNqOu9XpHdqH08ufl127B2PeZd
NT+1B1oOTNiTlhgdnWU+l1+o3RIQ0+A9q727oWbs4CPtNaXTbt+8tjnr3qqY
hBCj432erj352kXIawxu0B50v1s/PKi9q7cvsHlGe+bKTMpcjNnooYJj/YV5
2nAEjXvqtUdrf9lG+rWjy9Ljxz5r1xRPbi9fG2p0ZOJoz4oc7aF0z2Oc0r5Q
mJr0/bb2xezx8fSP2nf2zk2HRi01eq4lsmkiS7t04ETTs2rtr5PWqa3d2p3v
i1yDH7RdibWenZYwo+tOmsv2W7W72t/uq6rS/jZqOR/XqV1gszm9b7Rnb051
tIYvM/qGeWzjp23aZ9KiAq3O/7oSG5LatXt8R+fllXagzWFZHRJudAWenm5N
04744cxMOaL9ojqh9+VV7VsROw4tuLXvOzsqU4OWGz014RyZ3aKdfC3T/dCu
3b3ZEXf5krb1+ZcnC8PappV3FxYXtWO9OYc3Vet/byvPLfFN6j77EbAfAfsR
sB8B+xGwHwH7EbAfAfsRsB8B+xGwHwH7EbAfAfsRsB8B+xGwH/99yI+A/QjY
j/988iNgPwL2I2A/AvYjYD8C9iNgPwL2439P8iNgPwL2I2A/AvYjYD8C9uNv
8iNgPwL2I2A/AvYjYD8C9iNgPwL2I2A/AvYjYD8C9iNgPwL2I/gD53Ol2w==

    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {RGBColor[1, 1, 0], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {RGBColor[1, 1, 0], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], GraphicsComplexBox[CompressedData["
1:eJxF01tIk3EcxvHXIdPJmqemqVNRWbJMLDUFQe1MmeZq1pJqo8PMC2surBuh
Cw9pIiiSISrlhWYHXSR5YYUaKFghKnThSvLAVpCmw1yaSavgfR4v/rx8eOH3
/l9+fKMumk+aJIIgFP47/5+XntUvud2Rg099ZOo+80xmc0tMw6hi0w+mq80n
ZBF00LguV6MMp0e0uoPv1Sr6iEZdEhMdRqdZzz0cSwil12sKAhM1IbRrtb3R
ELuNvuB/NHQ6JZhuLRuwKRODNue3tbS0ZSjphONd1125W2mHrq5CyAmk5dLJ
JuPZANrD78fXklP+9O4n+7Pz8vzoztklk+9bBV0d4X40Nyins1/YnOc/+dDd
v85YD4160xXGfffejEjpjAhXmeOLJ323NsdxY0pCj+os2dYVgV67ufHKtfPP
AFzXYXx3JXKdXqjMn9Pof9Jlw62OofRlWlZ7udTPvEA3O19npH6302mx2ueR
DTa6u1ASHN0/RFvmA1SW8J5MWBNvWjD1fKB3FfX2Bttn6fzyjvtZ/t/o0rDk
l4s2J21IPjDu27RCey16/9Z3rtHzrlSV1rJBHxtTPE49LOyFd5Q3hSRlSejt
n09X3o7zpCvvFJde3SOlPab6i7pU3rSXoj1Jvy6ji+vtFY2CnF7ty5+Is2+h
hw1R0263L31L/XGwoGqzB0Nt+qRyWcH36Gcm/lpNStUE+4HRD4x+YPQDox8Y
/cDoB0Y/MPqB0Q/ni/3A6AdGPzD6gdEPjH5g9AOjHxj9wOgHRj8w+oHRD4x+
YPQDox8Y/cDoB0Y/3KfYD/ch9sP7i/3A6AdGPzD6gdEPjH5g9AOjHxj9wOgH
Rj8w+oHRD/cr9sPvif3A6AdGPzD6gdEP/0fsB/4L3QL6Og==
    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {Hue[0.67, 0.6, 0.6], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], 
   {RGBColor[1, 0, 0], Thickness[0.0035], Dashing[{0.003, 0.006}], 
    LineBox[CompressedData["
1:eJwt2nVcVGkXB3CmmGZmWNGJW4O+2LUWijFrY6yFgYoKYq2yFhZ2YYAYKxZi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     "]]}, 
   {RGBColor[0, 1, 0], Thickness[0.0035], Dashing[{0, Small, Small, Small}], 
    LineBox[CompressedData["
1:eJwt0nlYzGsbB/CZaZlmpmmmmn19RY5sqYNXxJTIEpI3iSORvRNJye5c4nA6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     "]]}, GraphicsComplexBox[CompressedData["
1:eJw93HVAFNvfBvClm206RRBB6a45gH3ta+vPxhZsUa917Y5roehVMbGu3Z5j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    "], {{{}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl2FPUGNYSBtA/tm3btm3bNhujsW3bThvbtm01tpPm7tw+7DXzfNY6a76Z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         "]]]}, {}, {}}, {{}, {}, 
      {GrayLevel[0], Thickness[0.004], LineBox[CompressedData["
1:eJwl2FMMINgOANCxbdu2bdu2be5Yu2Pbtm3btm173pm8j5Mm97NJe9smbNS+
UruAAQIEKBk0QIC/MRCBCYKnAMEITghCEorQhCEs4QhPBCISichEISrRiE4M
YhKL2MQhLvGITwISkojEJCEpyUhOClKSitSkIS3pSE8GMpKJzGQhK9nITg5y
kovc5CEv+chPAQpSiMIUoSjFKE6JvzmiFKUpQ1nKUZ4KVKQSlalCVapRnRrU
pBa1qUNd6lGfBjSkEY1pQlOa0ZwWtKQVrWlDW9rRng50pBOd6UJXutGdHvSk
F73pQ1/+oR/9GcBABjGYIQxlGMMZwb/8x0hGMZoxjGUc45nARCYxmSlMZRrT
mcFMZjGbOcxlHvNZwEIWsZglLGUZy1nBSlaxmjWsZR3r2cBGNrGZLWxlG9vZ
wU52sZs97GUf+znAQQ5xmCMc5RjHOcFJTnGaM5zlHOe5wEUucZkrXOUa17nB
TW5xmzvc5R73ecBDHvGYJzzlGc95wUte8Zo3vOUd7/nARz7xmS985Rvf+cFP
fvGbP/wt/oAEIjBBCEowghOCkIQiNGEISzjCE4GIRCIyUYhKNKITg5jEIjZx
iEs84pOAhCQiMUlISjKSk4KUpCI1aUhLOtKTgYxkIjNZyEo2spODnOQiN3nI
Sz7yU4CCFKIwRShKMYpTgpKUojRlKEs5ylOBilSiMlWoSjWqU4Oa1KI2dahL
PerTgIY0ojFNaEozmtOClrSiNW1oy9/m3Z4OdKQTnelCV7rRnR70pBe96UNf
/qEf/RnAQAYxmCEMZRjDGcG//MdIRjGaMYxlHOOZwEQmMZkpTGUa05nBTGYx
mznMZR7zWcBCFrGYJSxlGctZwUpWsZo1rGUd69nARjaxmS1sZRvb2cFOdrGb
PexlH/s5wEEOcZgjHOUYxznBSU5xmjOc5RznucBFLnGZK1zlGte5wU1ucZs7
3OUe93nAQx7xmCc85RnPecFLXvGaN7zlHe/5wEc+8ZkvfOUb3/nBT37xmz/8
/fgDEojABCEowQhOCEISitCEISzhCE8EIhKJyEQhKtGITgxiEovYxCEu8YhP
AhKSiMQkISnJSE4KUpKK1KQhLelITwYykonMZCEr2chODnKSi9zkIS/5yE8B
ClKIwhShKMUoTglKUorSlKEs5ShPBSpSicpUoSrVqE4NalKL2tShLvWoTwMa
0ojGNKEpzWhOC1rSita0oS3taE8HOtKJznShK93oTg960ove9KEv/9CP/gxg
IIMYzBCGMozhjOBf/mMkoxjNGMYyjvFMYCKTmMwUpjKN6cxgJrOYzRzmMo/5
LGAhi1jMEpayjOWsYCWrWM0a1rKO9WxgI5vYzBa2so3t7GAnu9jNHvayj/0c
4CCHOMwRjnKM45zgJKc4zRnOco7zXOAil7jMFa5yjevc4Ca3uM0d7nKP+zzg
IY94zBOe8oznvOAlr3jNG97yjvd84COf+MwXvvKN7/zgJ7/4zR/+Dv0BCURg
ghCUYAQnBCEJRWjCEJZwhCcCEYlEZKIQlWhEJwYxiUVs4hCXeMQnAQlJRGKS
kJRkJCcFKUlFatKQlnSkJwMZyURmspCVbGQnBznJRW7ykJd85KcABSlEYYpQ
lGIUpwQlKUVpylCWcpSnAhWpRGWqUJVqVKcGNalFbepQl3rUpwENaURjmtCU
ZjSnBS1pRWva0JZ2tKcDHelEZ7rQlW50pwc96UVv+tCXf+hHfwYwkEEMZghD
GcZwRvAv/zGSUYxmDGMZx3gmMJFJTGYKU5nGdGYwk1nMZg5zmcd8FrCQRSxm
CUtZxnJWsJJVrGYNa1nHejawkU1sZgtb2cZ2drCTXexmD3vZx34OcJBDHOYI
RznGcU5wklOc5gxnOcd5LnCRS1zmCle5xnVucJNb3OYOd7nHfR7wkEc85glP
ecZzXvCSV7zmDW95x3s+8JFPfOYLX/nGd37wk1/85g9/F/6ABCIwQQhKMIIT
gpCEIjRhCEs4whOBiEQiMlGISjSiE4OYxCI2cYhLPOKTgIQkIjFJSEoykpOC
lKQiNWlISzrSk4GMZCIzWchKNrKTg5zkIjd5yEs+8lOAghSiMEUoSjGKU4KS
lKI0ZShLOcpTgYpUojJVqEo1qlODmtSiNnWoSz3q04CGNKIxTWhKM5rTgpa0
ojVtaEs72tOBjnSiM13oSje604Oe9KI3fejLP/SjPwMYyCAGM4ShDGM4I/iX
/xjJKEYzhrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+C1jIIhazhKUsYzkr
WMkqVrOGtaxjPRvYyCY2s4WtbGM7O9jJLnazh73sYz8HOMghDnOEoxzjOCc4
ySlOc4aznOM8F7jIJS5zhatc4zo3uMktbnOHu9zjPg94yCMe84SnPOM5L3jJ
K17zhre84z0f+MgnPvOFr3zjOz/4yS9+84e/x76ABCIwQQhKMIITgpCEIjRh
CEs4whOBiEQiMlGISjSiE4OYxCI2cYhLPOKTgIQkIjFJSEoykpOClKQiNWlI
SzrSk4GMZCIzWchKNrKTg5zkIjd5yEs+8lOAghSiMEUoSjGKUyLo/2+k/wMT
L5Wf
        "]]}}}], GraphicsComplexBox[CompressedData["
1:eJxF021IU1Ecx/Hb5izLmm7W1HzILM2VFZIumlHBZvqiF6mQhLYZTWKm5jRH
RZaJNTBbaDlNKBYssNQQRrkSk5Wt0hFGLMFeqCWb0WIN06bkemC//71wuHw4
HPife/kmHK/IVXEYhjn5d/1731en//D74werU3rEi9tXDZpMloxvSaxlb26K
WqVx5EfGJeWYIpZcf+tLoloXQ56vTLhsubOeLOG6s40vo8miC/yHWWNRZKWg
54rUE0k+Uzj+9rWItViveCBMFZG7ajTeucPryK1nl5lTzq8lb1A5w6KbI8ha
XqHjXp+QXH49WTIzIiDb0yrCL06Hk32N8vzu1ayH7Jq09sQw8lNdkXdP8xp2
voP1jwf6QsmlmcaySedKsrzj089dGSFkxfCQmatcThaoRmTcTh57n/Rhm3GB
Sz76UVv3LJlDfjJ1IDS4miF31lZ1GCS/n8MNpryg4jYfueVuOf+aZI6ckDl9
tbvJS7YeSZUXy76z5wWVWZ/1TnKO4NTG3JwJ8uRpS8MK/3uyLWazJyq2l1y2
VRvy1W3dB0f1D7h3exzkvV2dN0ZfTZFD8pdUL9pmyKXjh3aeqPWQd8R32bbE
z5Kt+nf9jXXz5A9FBtmvbYtkc8EmMff2EtmnmYhwLTD74QIXcyzPziHHzXId
TZeCyL3S0eySkmBykm5eWNPC9uAyqPnnqni0j36Y/08k9QOjHxj9wOgHRj8w
+oHRD4x+YPQDox8Y/cDoB0Y/MPqB0Q+MfmD0A6MfGP3QfIF+YPQDox8Y/cDo
h+4T6AdGPzD6gdEPjH5g9AOjHxj90PlAPzD6gdEPjH5g9AOjHxj9wOiHvl+g
Hxj90LyBfmD0A6Mf+p+BfmD0A6MfGP3A6AdGP/Af7+R26g==
    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {GrayLevel[0], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Thickness[0.002], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], {{}, {}, 
    {RGBColor[0, 1, 0], Thickness[0.0035], Dashing[{0, Small, Small, Small}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvSvcf0LUXOYDDGDAdaDx13OJ08YIvsfchoXWp5jg
/GU6P/qjnjLC+RUq5dFL+BH8O+fTI+XtGOB8hS7bzA1b/+2H8fNdd90s5/0L
58dNOcyy2/E3nF/otWFKQt1POD/74up70Te/w/msb4wfXxL4Bue3XT+1cH7a
FzhfW8v16Lkjn+D8AgGfxZX/P8D55v2Hy75seAfnn1fhkHkr/RrOX98h3L1q
+nM4P7bPJk844Amc77277ljxwQdwPo/IXtX/927B+cwM61ewrr0M54sLxtZp
W56E83cHLf3+SXQHnH+Pa+akq78m2sP4+0+yKDDp7YfzHfKnuU1ZfQbOD3iX
dEUl7yqcn5ZoP1eD9w6c/+/Ql71ycx/C+QzszclPlJ7C+aYrP0/5l/0CztdU
8Q5U/PMaYf7flpkz/N/D+eIsf7pVPT/C+c++rhBg5vsM558Tc7/dteULnC+2
JOL1tLpvcH5FQrSjr9YPOH/r1iqjhWd/wvlB5byZlVN+w/mcGROf/rb5C+cr
HO1YzsT5H87vjPVrCk5jcIDx+T9cuPzLghHOP2rB65EiywTns0s63V/0CcHf
7srqsuEwM5w/XaPpdP0yFjifZfH3UpUqVjj/1Zq/aa4fEPyL25gj0tLY4HwA
Z4j6Og==
      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.0035], Dashing[0.007], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrfmj/EjvBYYDK455m3c6sh+Y+meaDXsegs/IuG1L
AzeC7x7A//VA9r/9MH6738eNF+78gfO9r205sTn0N5y/ZNb8roK1P+H8n3wn
a2sVf8D5j/ZLyqSUfIPz/X95i8id/wLn73iyx1bD7TOcv407VIhnzkc4f/0j
bQkHvg9wfkTbifd9Am/h/JoD7ayBh17C+dOjjtRuXvMMzr+d6+9zMuQxnK8+
Ze65Vp4HcP41k0tpR3/ehPM3GrPdfRp6Gc7/8iTToM/tFML+PiYGmw074Xz+
+YfCbrxNtYfxJ+xoLhTz2gnn5558t23i75NwfrT05NDT5pfh/A+rNTIagm7C
+YZeiufOfbwP5ztN6Td/x/8YznfmOrDRMfMZnG+Tq1vxbtNLON+uQPbOr8Nv
4Hzu2vtfVnJ/gPN/Tyz0Ypv5Ec5Pl1Vy65f7DOfb56yeZnf0C5wvzf1t61z/
b3B+Uq6klvLv73D+Ovl/ORFdP+H8Mg/GsF2Cv+H8lSZ3Jzvt+gPnPyyoWlDl
9g/Obyn4wHjz8384P7D4EMumMwwOMH5y2Nt8/4mMcL7W7BbWhjQmOP9ze01T
hy4znP9rfXPQ8g8I/nbL7z6RR1jg/LLs03qPO1nh/EPujw6r/EDweVV+RqSl
scH5AJG6jlo=
      "]]}}, {{}, {}, 
    {GrayLevel[0], Thickness[0.0045], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQveU0h87LGVf2S++6Ka9h/mn/n2XJ7m8XXYLznZv2
JX1ccwEhf3LbEt6bJ+D8UpUXpytfHIDz8/5HP++03wTny2e5rQg8Wgrnewic
cNl1Zo09jG91bH31rar9cH6848uXZ+RPwPnzuJj9Xn88D+cfslVfUG52Bc7f
rB349Yb2DTjf/qbBKS/eO3B+wFqRzdMVH8D5BziE11dKPILzpc7N5Ztq+QTO
dypmXrcj4Bmcr2mc/fu08ws4/1dM/BqJxFdwftfCUO7QqDdwPkvAjbOnat/B
+WrvpTKWeH+A81ce9nKIdvsI5yuedTilF/YJzv/52Fz7V/BnOH9Hlsyakz5f
4PwcteP3tkZ9hfMb3he9mBn2Dc7vfPtk8az073B+RbRL/fziH3D+8WtLDOfk
/oTzudtPT91a8wvOX+/y+cKxyt9wvmURh86dwj8I91x5bMFX/xfOn+5yQMai
6h+cn/0yaVNd1384/7xvc3+cC4MDjH/n3umr/w8g+Mld30v0PRjh/Fl7Fv+P
Oobg+3AaPxbxZ4LzP/LuvBZwFcF3m7l/a0cQM5wvar/yrd8tBH9KtrCgYCQL
nM8WUOISehXB/+y344J6DCucP+FKjce3mwi+iJB2sJ4CG5w/w/9mbFoagg8A
g6qZKw==
      "]]}}, {{}, {}, 
    {GrayLevel[0], Thickness[0.004], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/f2orZGxsewBYzAQdghK2e6kpYPgr2UyDFZURfBf
vrpW/UAUwZ/9+EnGInYEX/Z08e3VP2XgfNW4raFtrxD8RYzxU5LvIPhLA3bf
EjyL4Ff0zVjGvg/BP3jnrhnDBgS//9rVcycXIPiXH5hqT5uE4D+/Kca7qgXB
b6xb9a2vFMGfYLxsSVk6kvumhETpRyD4XY+bp+p7IvipztJTjawR/KN+qXPY
dBD82VniGXdlEfxvhjXWrXwIvtKLxCkl/6Xh/MPr1m9M+4jgv1LYcE3zEYLf
tljiwPvLCP5nESb9v0cR/KeG85be3obg+8YverBnBYJvZRGpnD8Twf/xf8Lr
jC4EX/uGQUVqDYL/JLqZxzgXwRf6YJvKHI/gCxZXOksHIvhTF6Zrsjgh+P0P
9l5+b4zg850+1rpGBcFnPmb+J1sMwT+xXvNHEQeCL+x67rfXTylEfL66dVj1
NYIvaTNr8sXbCL5+za0XR84g+LvPNDHt3ofgnz1xV7lpPYIfcnUBp89CBH/1
hSclsZMR/I7y28/tWxD823pW8qplCL4do/dh1zwEf9Hl6PS0NAQfACDlHDM=

      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.0035], Dashing[{0.003, 0.006}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/f2orZGxsewBBjCQcAhK2e6kpYPgr2UyDFZURfBf
vrpW/UAUwZ/9+EnGInYEX/Z08e3VP2XgfNW4raFtrxD8RYzxU5LvIPhLA3bf
EjyL4Ff0zVjGvg/BP3jnrhnDBgS//9rVcycXIPiXH5hqT5uE4D+/Kca7qgXB
b6xb9a2vFMGfYLxsSVk6kvumhETpRyD4XY+bp+p7IvipztJTjawR/KN+qXPY
dBD82VniGXdlEfxvhjXWrXwIvtKLxCkl/6Xh/MPr1m9M+4jgv1LYcE3zEYLf
tljiwPvLCP5nESb9v0cR/KeG85be3obg+8YverBnBYJvZRGpnD8Twf/xf8Lr
jC4EX/uGQUVqDYL/JLqZxzgXwRf6YJvKHI/gCxZXOksHIvhTF6Zrsjgh+P0P
9l5+b4zg850+1rpGBcFnPmb+J1sMwT+xXvNHEQeCL+x67rfXTyk4//KrW4dV
XyP4kjazJl+8jeDr19x6ceQMgr/7TBPT7n0I/tkTd5Wb1iP4IVcXcPosRPBX
X3hSEjsZwe8ov/3cvgXBv61nJa9ahuDbMXofds1D8Bddjk5PS0PwAVXk3wA=

      "]]}}, {{}, {}, 
    {RGBColor[0, 1, 0], Thickness[0.0035], Dashing[{0, Small, Small, Small}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/f2orZGxseyBNDAQcwhK2e6kpYPgr2UyDFZURfBf
vrpW/UAUwZ/9+EnGInYEX/Z08e3VP2XgfNW4raFtrxD8RYzxU5LvIPhLA3bf
EjyL4Ff0zVjGvg/BP3jnrhnDBgS//9rVcycXIPiXH5hqT5uE4D+/Kca7qgXB
b6xb9a2vFMGfYLxsSVk6kvumhETpRyD4XY+bp+p7IvipztJTjawR/KN+qXPY
dBD82VniGXdlEfxvhjXWrXwIvtKLxCkl/6Xh/MPr1m9M+4jgv1LYcE3zEYLf
tljiwPvLCP5nESb9v0cR/KeG85be3obg+8YverBnBYJvZRGpnD8Twf/xf8Lr
jC4EX/uGQUVqDYL/JLqZxzgXwRf6YJvKHI/gCxZXOksHIvhTF6Zrsjgh+P0P
9l5+b4zg850+1rpGBcFnPmb+J1sMwT+xXvNHEQeCL+x67rfXTylEfL66dVj1
NYIvaTNr8sXbCL5+za0XR84g+LvPNDHt3ofgnz1xV7lpPYIfcnUBp89CBH/1
hSclsZMR/I7y28/tWxD823pW8qplCL4do/dh1zwEf9Hl6PS0NAQfAIZEWvc=

      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.0038], Dashing[0.007], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/f2orZGxseyBs2dAQMQhKGW7k5YOgr+WyTBYURXB
f/nqWvUDUQR/9uMnGYvYEXzZ08W3V/+UgfNV47aGtr1C8Bcxxk9JvoPgLw3Y
fUvwLIJf0TdjGfs+BP/gnbtmDBsQ/P5rV8+dXIDgX35gqj1tEoL//KYY76oW
BL+xbtW3vlIEf4LxsiVl6UjumxISpR+B4Hc9bp6q74ngpzpLTzWyRvCP+qXO
YdNB8GdniWfclUXwvxnWWLfyIfhKLxKnlPyXhvMPr1u/Me0jgv9KYcM1zUcI
fttiiQPvLyP4n0WY9P8eRfCfGs5bensbgu8bv+jBnhUIvpVFpHL+TAT/x/8J
rzO6EHztGwYVqTUI/pPoZh7jXARf6INtKnM8gi9YXOksHYjgT12YrsnihOD3
P9h7+b0xgs93+ljrGhUEn/mY+Z9sMQT/xHrNH0UcCL6w67nfXj+lEPH56tZh
1dcIvqTNrMkXbyP4+jW3Xhw5g+DvPtPEtHsfgn/2xF3lpvUIfsjVBZw+CxH8
1ReelMRORvA7ym8/t29B8G/rWcmrliH4dozeh13zEPxFl6PT09IQfAALM9cT

      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.003], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAJ8SVulXMBMDeJw3bAS8LwAb4A3Xx
yATAvVt7lZ0rC8DkK3IvjcUEwJuP6U85KAvAoJNOpMS+BMBX98XEcCELwBhj
B44zsQTAz8Z+rt8TC8AIAnlhEZYEwL9l8IG9+ArA6T9cCM1fBMCgo9MoecIK
wKu7IlZE8wPAYh+advBVCsAqR1S/8AcDwOGqy9+cagnAua8dZjUsAsBwE5WG
4Y4IwFEyg3rJVAHACJb6mnW3B8DkSI1cG2sAwJusBH3HzQbAD3le+Aoi/78+
oKacsfMFwEyI69JaSf2/3SftiVkHBcCby7CISXn7v4TJz+RQHwTAC8mluWjI
+b88SEp94EYDwHHu44UD8/e/8Fpp4y1cAsD3zVHNzjz2v7JKIIcTgQHAj+H3
7ziP9L9+VHOYSKoAwB0d560evfK/i+TV7naC/7/LEgbnNArxvzna9CeNz/2/
32Dcdo1l7r/e91z8Hvj7v00EHdbux+q/lEn9q08p+r/8G70rsWjnv2xVzdaw
efi/loPvt2rA4785ieacjaX2v3BfgTqFVuC/Jncv3prw9L9tFkvnLUfZvwmN
wbojF/O/Qz50xswD0r//1otyS0bxvzWduCRbesa/KbYLS0cp779M9kdb5iOv
v0EOkufufOu/L0RbdpC7pz+Z2nd69w7ovxn/PfjKYcM/Fg/Owz2y5L+89k18
avzQP36TtkN7DOG/aQW+jy3L1z9PGP1zM0rbvz90CTYCLN8/eamxzV7p079m
Cbq3LTXjP9gVjigLVsm/bOQPXvmV5j+AU20euaW3v4dv083NP+o/YBW8fqmj
lj9ghjdHQavtPxDeZxVDgsA/i5oVhbuC8D/omDYhGuvNP/BJRstaVPI/CApe
KQo81j80P0eWyQb0PxjfYVXFBd0/gwz/xbzd9T8qiiAKyTDiP7Efh3p/lfc/
hrAwc06g5T/N/tZTo0T5P75u0CWW/ug/87XdkUsY+z8K3d2h5qXsP/mytFTD
zPw/i+vFE2sH8D8JiEJ8v6X+P5vAUztn4PE/gxRMZA47AECYYamHxLDzP/IH
38ykEwFAdkjPWPFh9T9mZ81nff4BQF4HrI6iN/c/yekjxb3ZAkAkDFlJI+74
PyNS3rSusANA2NzNKAWc+j+CJvTW4ZkEQJaF+Wxrbvw/0R1yu3xzBUA0dPU1
oSH+P0DF4mFIdwVAEsPWgjgp/j+wbFMIFHsFQPIRuM/PMP4/kLs0VauCBUCy
r3pp/j/+P1BZ9+7ZkQVAMuv/nFte/j/QlHwiN7AFQDJiCgQWm/4/zguHifHs
BUAuUB/SihT/Pz6z9y+98AVADp8AHyIc/z+uWmjWiPQFQO7t4Wu5I/8/jqlJ
IyD8BUCui6QF6DL/P01HDL1OCwZALMcpOUVR/z/MgpHwqykGQCo+NKD/jf8/
PCoCl3ctBkAKjRXtlpX/P6zRcj1DMQZA6tv2OS6d/z+MIFSK2jgGQKp5udNc
rP8/TL4WJAlIBkAqtT4Husr/P7xlh8rUSwZACgQgVFHS/z8sDfhwoE8GQOpS
AaHo2f8/DFzZvTdXBkCq8MM6F+n/P3wDSmQDWwZAij+lh67w/z/sqroKz14G
QGqOhtRF+P8/XFIrsZpiBkBK3Wch3f//P8v5m1dmZgZAFJYkN7oDAEC5RmiS

      "]]}}, GraphicsComplexBox[CompressedData["
1:eJxF01tIk3EcxvHXIdPJmqemqVNRWbJMLDUFQe1MmeZq1pJqo8PMC2surBuh
Cw9pIiiSISrlhWYHXSR5YYUaKFghKnThSvLAVpCmw1yaSavgfR4v/rx8eOH3
/l9+fKMumk+aJIIgFP47/5+XntUvud2Rg099ZOo+80xmc0tMw6hi0w+mq80n
ZBF00LguV6MMp0e0uoPv1Sr6iEZdEhMdRqdZzz0cSwil12sKAhM1IbRrtb3R
ELuNvuB/NHQ6JZhuLRuwKRODNue3tbS0ZSjphONd1125W2mHrq5CyAmk5dLJ
JuPZANrD78fXklP+9O4n+7Pz8vzoztklk+9bBV0d4X40Nyins1/YnOc/+dDd
v85YD4160xXGfffejEjpjAhXmeOLJ323NsdxY0pCj+os2dYVgV67ufHKtfPP
AFzXYXx3JXKdXqjMn9Pof9Jlw62OofRlWlZ7udTPvEA3O19npH6302mx2ueR
DTa6u1ASHN0/RFvmA1SW8J5MWBNvWjD1fKB3FfX2Bttn6fzyjvtZ/t/o0rDk
l4s2J21IPjDu27RCey16/9Z3rtHzrlSV1rJBHxtTPE49LOyFd5Q3hSRlSejt
n09X3o7zpCvvFJde3SOlPab6i7pU3rSXoj1Jvy6ji+vtFY2CnF7ty5+Is2+h
hw1R0263L31L/XGwoGqzB0Nt+qRyWcH36Gcm/lpNStUE+4HRD4x+YPQDox8Y
/cDoB0Y/MPqB0Q/ni/3A6AdGPzD6gdEPjH5g9AOjHxj9wOgHRj8w+oHRD4x+
YPQDox8Y/cDoB0Y/3KfYD/ch9sP7i/3A6AdGPzD6gdEPjH5g9AOjHxj9wOgH
Rj8w+oHRD/cr9sPvif3A6AdGPzD6gdEP/0fsB/4L3QL6Og==
    "], {{{}, {}, {}, {}, {}, {}, {}, 
      {RGBColor[1, 1, 0], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
         66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
         83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
         100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 
         39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 
         22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4,
          3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, 
      {Hue[0.67, 0.6, 0.6], 
       LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
        35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 50}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], 
       LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
        67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
        84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
        101, 104, 102}]}}}], InsetBox[
    StyleBox["\<\"White Dwarfs Cooling Time\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {-2.2, -3.8}], LineBox[{{2.8, -5}, {2.8, 8}}], 
   GeometricTransformationBox[InsetBox[
     StyleBox["\<\"Tensor Modes\"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->8,
      FontWeight->Bold], {3.12, 2.25}], {{{0, -1}, {1, 0}}, Center}], 
   GeometricTransformationBox[InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(f\\), \\(a\\)]\\) = \
\\!\\(\\*SubscriptBox[\\(H\\), \\(I\\)]\\)/2\[Pi]\"\>",
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->8,
      FontWeight->Bold], {-1.4, -1.9}], {{{
     0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
     0.7071067811865475}}, Center}], InsetBox[
    StyleBox["\<\"Axion Isocurvature\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {0.6, 4}], InsetBox[
    StyleBox["\<\"Fluctuations\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->8,
     FontWeight->Bold], {0.6, 3.5}], InsetBox[
    StyleBox["\<\"Standard\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->7,
     FontWeight->Bold], {-5.5, 4.8}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(T\\), \\(kin\\)]\\) = 4MeV\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->7,
     FontWeight->Bold], {-5.25, 6}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(T\\), \\(kin\\)]\\) = 300MeV\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->7,
     FontWeight->Bold], {-5.07, 5.6}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(T\\), \\(kin\\)]\\) = 700MeV\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->7,
     FontWeight->Bold], {-5.04, 5.2}], InsetBox[
    StyleBox["\<\"ADMX\"\>",
     StripOnInput->False,
     FontFamily->"Times",
     FontSize->7,
     FontWeight->Bold], {-2, 0.38}]},
  AspectRatio->0.8,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(a\\)]\\) [GeV]\"", TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(a\\)]\\) [eV]\"", 
      TraditionalForm]}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(H\\), \\(I\\)]\\) [GeV]\"", TraditionalForm], 
     FormBox["\"\"", TraditionalForm]}},
  FrameStyle->Directive[
    Thickness[0.002], FontSize -> 11, FontFamily -> "Times"],
  FrameTicks->{{{-8, 
      FormBox[
       TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-4, 
      FormBox[
       TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-2, 
      FormBox[
       TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {0, 
      FormBox[
       TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {2, 
      FormBox[
       TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}}, {{-6, 
      FormBox[
       TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-4, 
      FormBox[
       TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-2, 
      FormBox[
       TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {0, 
      FormBox[
       TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {2, 
      FormBox[
       TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {4, 
      FormBox[
       TemplateBox[{"10", "16"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}, {6, 
      FormBox[
       TemplateBox[{"10", "18"}, "Superscript", SyntaxForm -> SuperscriptBox],
        TraditionalForm]}}, {{-8, 
      FormBox["\"\"", TraditionalForm]}, {-6, 
      FormBox["\"\"", TraditionalForm]}, {-4, 
      FormBox["\"\"", TraditionalForm]}, {-2, 
      FormBox["\"\"", TraditionalForm]}, {0, 
      FormBox["\"\"", TraditionalForm]}, {2, 
      FormBox["\"\"", TraditionalForm]}}, {{-4.208, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {-3.208, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {-2.208, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-1.2080000000000002`, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {-0.20800000000000018`, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {0.7919999999999998, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {1.7919999999999998`, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {2.792, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {3.792, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {4.792000000000002, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {5.792000000000002, 
      FormBox["\"\"", TraditionalForm], {0.005, 0}}, {6.792000000000002, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "12"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}}},
  PlotRange->{{-8, 3.5}, {-4.4, 7}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.464962237119894*^9, {3.464962269302694*^9, 3.464962290768294*^9}, 
   3.4661721694708877`*^9, 3.4661862569938*^9, 3.4662523662351117`*^9, {
   3.466252487972912*^9, 3.4662524961909113`*^9}, {3.4662526238769116`*^9, 
   3.4662526463097115`*^9}, 3.4662527901061115`*^9, 3.4662530157841115`*^9, 
   3.4662531047509117`*^9, 3.4662531540931115`*^9, {3.4664329450967*^9, 
   3.4664329733483*^9}, {3.4664330799431*^9, 3.4664331172895*^9}, {
   3.4664331637853003`*^9, 3.4664332076681004`*^9}, 3.47264264244969*^9, 
   3.4737853638492966`*^9, 3.473786380128497*^9, {3.473786431951697*^9, 
   3.473786454992897*^9}}],

Cell[BoxData["\<\"kination.eps\"\>"], "Output",
 CellChangeTimes->{
  3.464962237119894*^9, {3.464962269302694*^9, 3.464962290768294*^9}, 
   3.4661721694708877`*^9, 3.4661862569938*^9, 3.4662523662351117`*^9, {
   3.466252487972912*^9, 3.4662524961909113`*^9}, {3.4662526238769116`*^9, 
   3.4662526463097115`*^9}, 3.4662527901061115`*^9, 3.4662530157841115`*^9, 
   3.4662531047509117`*^9, 3.4662531540931115`*^9, {3.4664329450967*^9, 
   3.4664329733483*^9}, {3.4664330799431*^9, 3.4664331172895*^9}, {
   3.4664331637853003`*^9, 3.4664332076681004`*^9}, 3.47264264244969*^9, 
   3.4737853638492966`*^9, 3.473786380128497*^9, {3.473786431951697*^9, 
   3.473786455726097*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4649622354038935`*^9, 3.464962235435094*^9}}],

Cell[BoxData["\<\"kination.eps\"\>"], "Output",
 CellChangeTimes->{{3.4640905819504657`*^9, 3.464090608075266*^9}, 
   3.4640908404904656`*^9, {3.4640909359582653`*^9, 3.4640909531494656`*^9}, 
   3.4640910485434656`*^9, {3.464962164439494*^9, 3.464962187855094*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input"],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4640905727776656`*^9, 3.4640905728244658`*^9}}],

Cell[BoxData["\<\"kination.eps\"\>"], "Output",
 CellChangeTimes->{{3.4496985479196*^9, 3.4496985683556004`*^9}, 
   3.4496986030968*^9, 3.4496986917984*^9, 3.449781473758251*^9, 
   3.4497815421330514`*^9, 3.449781587045451*^9, 3.4497816484626513`*^9, 
   3.4497817011750517`*^9, {3.4497817355574512`*^9, 3.4497817399566517`*^9}, {
   3.4497819520022516`*^9, 3.4497819735302515`*^9}, 3.449782006383851*^9, {
   3.4497820426538515`*^9, 3.4497821121050515`*^9}, 3.4497821534138517`*^9, {
   3.449782743996251*^9, 3.4497827988770514`*^9}, 3.4497831295802517`*^9, 
   3.4497837018496513`*^9, 3.450012929735851*^9, 3.450012967706251*^9, 
   3.450013134595051*^9, {3.4500131776510506`*^9, 3.450013199241451*^9}, {
   3.4500132371650505`*^9, 3.450013255900651*^9}, {3.450013452055051*^9, 
   3.450013480431451*^9}, {3.450013523496851*^9, 3.450013543215251*^9}, {
   3.4500137004270506`*^9, 3.4500137703618507`*^9}, {3.450013868485851*^9, 
   3.4500139903062506`*^9}, {3.450014060116251*^9, 3.450014187303051*^9}, {
   3.4500142222150507`*^9, 3.450014260294651*^9}, {3.4500144149712505`*^9, 
   3.450014458963251*^9}, 3.459257940073*^9, 3.4592579994622*^9, {
   3.4595136065520754`*^9, 3.4595136966420755`*^9}, 3.4595138487888756`*^9, 
   3.4595139239808755`*^9, 3.4595139602976756`*^9, 3.459514061276476*^9, 
   3.4595141151432753`*^9, 3.4595141471076756`*^9, 3.4595315146384*^9, 
   3.4595315531392*^9, 3.4595316168808002`*^9, 3.4595318819404*^9, 
   3.4595321327572002`*^9, 3.4595323762888002`*^9, {3.4595324102812*^9, 
   3.4595324441956*^9}, 3.4595326963922*^9, {3.4595328798336*^9, 
   3.4595328932964*^9}, 3.4595329276944*^9, 3.459542687462613*^9, 
   3.459542721673413*^9, 3.4597908119722643`*^9, 3.4597908622666645`*^9, {
   3.4597909198150644`*^9, 3.4597909479730644`*^9}, 3.459791019623864*^9, 
   3.459791082195464*^9, {3.4597912314418645`*^9, 3.4597912509418645`*^9}, 
   3.4597913037478647`*^9, 3.4597914815974646`*^9, {3.4598810679256*^9, 
   3.4598810845708*^9}, 3.4598811168004*^9, {3.4598812602679996`*^9, 
   3.4598812758836*^9}, {3.4598813298283997`*^9, 3.4598813691872*^9}, 
   3.4598814851062*^9, {3.4637564578342934`*^9, 3.463756493901493*^9}, 
   3.4637565799658933`*^9, 3.4637566435982933`*^9, 3.4637567088842936`*^9, {
   3.463756773593093*^9, 3.4637568616238933`*^9}, {3.4637569116686935`*^9, 
   3.4637569548806934`*^9}, 3.4637570135210934`*^9, {3.4637649376422*^9, 
   3.4637649631949997`*^9}, {3.4640904763826656`*^9, 3.4640904917174654`*^9}}]
}, Open  ]]
},
WindowSize->{1262, 679},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X x86 (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 33274, 964, 853, "Input"],
Cell[33867, 989, 545, 16, 27, "Output"],
Cell[34415, 1007, 47414, 846, 448, "Output"],
Cell[81832, 1855, 244, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82113, 1864, 41385, 1000, 823, "Input"],
Cell[123501, 2866, 173164, 2903, 470, "Output"],
Cell[296668, 5771, 1402, 19, 30, "Output"]
}, Open  ]],
Cell[298085, 5793, 69, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[298179, 5798, 94, 1, 31, "Input"],
Cell[298276, 5801, 852, 12, 30, "Output"]
}, Open  ]],
Cell[299143, 5816, 96, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[299264, 5821, 31997, 839, 952, "Input"],
Cell[331264, 6662, 633, 12, 21, "Message"],
Cell[331900, 6676, 59103, 1034, 285, "Output"],
Cell[391006, 7712, 679, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391722, 7727, 94, 1, 31, "Input"],
Cell[391819, 7730, 267, 3, 30, "Output"]
}, Open  ]],
Cell[392101, 7736, 26, 0, 31, "Input"],
Cell[CellGroupData[{
Cell[392152, 7740, 96, 1, 31, "Input"],
Cell[392251, 7743, 2466, 33, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

